The one-loop and Sommerfeld electroweak corrections to the Wino dark matter annihilation

We compute the present-day Wino dark matter annihilation cross-section including the one-loop radiative corrections together with the fully treated electroweak Sommerfeld effect. We discuss what is the consistent way of incorporating these two corrections simultaneously and why simply using the running coupling constants values at the Wino mass scale is not correct. The results show that up to a few TeV scale the full one-loop computation makes the cross-section smaller up to about 30% with respect to the Sommerfeld enhanced tree level result and are considerably larger than the tree or one-loop level without the Sommerfeld effect.

==> anc/svAA.dat <==
************************************************************************
*	The tabulated cross section for 
*	    Wino Wino -> gamma gamma
*	computed up to the level O(g^6) in the perturbation theory
*	and with the inclusion of the EW Sommerfeld enhancement
*	For details of the computation see the paper:
*	A. Hryczuk and R. Iengo, arxiv:1111.2916
************************************************************************
m [GeV]	\sigma v [cm^3/s]
1000	1.1133576219239552e-27
1001	1.114685548989425e-27
1002	1.1160165414948376e-27
1003	1.1173506196537811e-27
1004	1.1186878037173824e-27
1005	1.1200281139747647e-27
1006	1.1213715713517366e-27
1007	1.1227181954662812e-27
1008	1.124068006575163e-27
1009	1.1254210249753489e-27
1010	1.126777271004464e-27
1011	1.1281367611226628e-27
1012	1.1294995206531072e-27
1013	1.1308655710344478e-27
1014	1.1322349337452112e-27
1015	1.1336076303042864e-27
1016	1.1349836848445148e-27
1017	1.1363631157476254e-27
1018	1.1377459440153636e-27
1019	1.139132190693455e-27
1020	1.1405218768720836e-27
1021	1.1419184497143425e-27
1022	1.143318461901291e-27
1023	1.1447218836438746e-27
1024	1.1461286849449793e-27
1025	1.1475388355983922e-27
1026	1.1489523067385377e-27
1027	1.1503690657976688e-27
1028	1.1517890815495342e-27
1029	1.1532123225555621e-27
1030	1.1546387571638018e-27
1031	1.1560683501066951e-27
1032	1.1575010735575927e-27
1033	1.158936896065621e-27
1034	1.1603757859601505e-27
1035	1.1618177113497425e-27
1036	1.1632626400295348e-27
1037	1.1647105397779188e-27
1038	1.1661613780575538e-27
1039	1.1676151221060223e-27
1040	1.1690717389347835e-27
1041	1.1705308833720265e-27
1042	1.1719928380999097e-27
1043	1.173457574394201e-27
1044	1.1749250633227675e-27
1045	1.1763952757446545e-27
1046	1.1778681813026828e-27
1047	1.1793437516946526e-27
1048	1.1808219573984043e-27
1049	1.1823027686786221e-27
1050	1.1837861555859043e-27
1051	1.185272086932834e-27
1052	1.186760533618906e-27
1053	1.1882514653018489e-27
1054	1.1897448514209534e-27
1055	1.1912406611961518e-27
1056	1.1927388625872062e-27
1057	1.1942394256734771e-27
1058	1.1957423192703883e-27
1059	1.1972475119696359e-27
1060	1.1987549721382589e-27
1061	1.2002536630996123e-27
1062	1.2017546957797539e-27
1063	1.20325820455881e-27
1064	1.2047643244274872e-27
1065	1.2062731909905672e-27
1066	1.2077849393956752e-27
1067	1.2092997078312153e-27
1068	1.2108176340338582e-27
1069	1.2123388563685052e-27
1070	1.2138635138321908e-27
1071	1.2153917449651928e-27
1072	1.2169236914081504e-27
1073	1.2184594943512279e-27
1074	1.219999295632573e-27
1075	1.2215432377426727e-27
1076	1.2230914627173956e-27
1077	1.2246441157556801e-27
1078	1.226201341609014e-27
1079	1.227763285698857e-27
1080	1.2293300941214361e-27
1081	1.2309192864263277e-27
1082	1.2325134209575195e-27
1083	1.2341123834184854e-27
1084	1.2357160588427793e-27
1085	1.2373243315896568e-27
1086	1.2389370845715825e-27
1087	1.2405542017471164e-27
1088	1.2421755656181287e-27
1089	1.2438010579945695e-27
1090	1.2454305599902448e-27
1091	1.2470639508312247e-27
1092	1.2487011117119782e-27
1093	1.2503419219290523e-27
1094	1.2519862600657556e-27
1095	1.2536340039881242e-27
1096	1.255285028926557e-27
1097	1.256939213695404e-27
1098	1.2585964344624785e-27
1099	1.2602565666616235e-27
1100	1.2619194849889014e-27
1101	1.2635710728480183e-27
1102	1.2652253677668033e-27
1103	1.2668824539789888e-27
1104	1.2685424160867391e-27
1105	1.270205339062894e-27
1106	1.2718713067783903e-27
1107	1.2735404067991955e-27
1108	1.2752127255916567e-27
1109	1.2768883500013118e-27
1110	1.2785673672552955e-27
1111	1.2802498637766557e-27
1112	1.2819359290493858e-27
1113	1.283625651756499e-27
1114	1.2853191209719997e-27
1115	1.2870164261634638e-27
1116	1.288717655853287e-27
1117	1.2904229019821109e-27
1118	1.2921322555486611e-27
1119	1.293845807955302e-27
1120	1.295563651010817e-27
1121	1.297292229058206e-27
1122	1.2990252043991905e-27
1123	1.3007625742785888e-27
1124	1.3025043358387668e-27
1125	1.304250486119208e-27
1126	1.3060010207326212e-27
1127	1.3077559381669993e-27
1128	1.3095152354807232e-27
1129	1.3112789096269471e-27
1130	1.3130469574531813e-27
1131	1.3148193739256084e-27
1132	1.3165961578997035e-27
1133	1.3183773063461399e-27
1134	1.3201628161273483e-27
1135	1.3219526839970657e-27
1136	1.3237469064684787e-27
1137	1.3255454802410396e-27
1138	1.327348401772512e-27
1139	1.329155667410108e-27
1140	1.3309672733900274e-27
1141	1.332781912288639e-27
1142	1.334600900318749e-27
1143	1.3364242537163706e-27
1144	1.3382519887124009e-27
1145	1.3400841215328458e-27
1146	1.3419206677091818e-27
1147	1.3437616443211702e-27
1148	1.3456070677534865e-27
1149	1.3474569543864637e-27
1150	1.3493113205963115e-27
1151	1.351170180376481e-27
1152	1.3530335530710292e-27
1153	1.3549014556384644e-27
1154	1.3567739050329834e-27
1155	1.3586509182047058e-27
1156	1.3605325111181855e-27
1157	1.3624187019439838e-27
1158	1.3643095078662028e-27
1159	1.3662049460653384e-27
1160	1.368105033718493e-27
1161	1.3700076231268635e-27
1162	1.3719149230496077e-27
1163	1.3738269836452903e-27
1164	1.3757438552550033e-27
1165	1.3776655884037953e-27
1166	1.3795922318563635e-27
1167	1.3815238389436713e-27
1168	1.3834604612367377e-27
1169	1.3854021504955572e-27
1170	1.3873489586706013e-27
1171	1.3893009364083166e-27
1172	1.3912581379158038e-27
1173	1.393220616097277e-27
1174	1.3951884240529113e-27
1175	1.3971616150804087e-27
1176	1.3991402408048088e-27
1177	1.4011243572646822e-27
1178	1.4031140188268002e-27
1179	1.4051092800610919e-27
1180	1.407110195742272e-27
1181	1.4091271851446662e-27
1182	1.4111498134926945e-27
1183	1.4131779796603134e-27
1184	1.415211581819358e-27
1185	1.4172505174350281e-27
1186	1.419294681602875e-27
1187	1.4213439724357043e-27
1188	1.423398285665807e-27
1189	1.4254575163003537e-27
1190	1.42752155861699e-27
1191	1.429590304467314e-27
1192	1.4316636487729898e-27
1193	1.4337414840189406e-27
1194	1.4358237019424272e-27
1195	1.4379101935287104e-27
1196	1.4400008472820015e-27
1197	1.4420955548277451e-27
1198	1.4441942052998196e-27
1199	1.4462966870623537e-27
1200	1.4484028877054976e-27
1201	1.4504950979730582e-27
1202	1.4525910133390176e-27
1203	1.4546907858442546e-27
1204	1.4567945683147225e-27
1205	1.4589025143663229e-27
1206	1.4610147766144978e-27
1207	1.463131512515409e-27
1208	1.4652528785329312e-27
1209	1.4673790319406242e-27
1210	1.4695101308270954e-27
1211	1.471646332738844e-27
1212	1.4737877991151647e-27
1213	1.475934690862891e-27
1214	1.4780871697258028e-27
1215	1.48024539829046e-27
1216	1.4824095367315813e-27
1217	1.484579753417088e-27
1218	1.4867562143117327e-27
1219	1.4889390862463578e-27
1220	1.49112853692428e-27
1221	1.493335675713101e-27
1222	1.495549599603981e-27
1223	1.4977703133334476e-27
1224	1.4999978215335155e-27
1225	1.5022321287311626e-27
1226	1.504473234820291e-27
1227	1.5067211497781915e-27
1228	1.5089758789434794e-27
1229	1.5112374275461045e-27
1230	1.513505800706807e-27
1231	1.5157810055426848e-27
1232	1.5180630443206954e-27
1233	1.520351921304994e-27
1234	1.5226476406489623e-27
1235	1.5249502063946291e-27
1236	1.5272596150859651e-27
1237	1.5295758797771748e-27
1238	1.5318990060163873e-27
1239	1.5342289992358035e-27
1240	1.5365658647511353e-27
1241	1.5389174712168421e-27
1242	1.5412758657810676e-27
1243	1.543640933838517e-27
1244	1.546012559922479e-27
1245	1.5483906276990201e-27
1246	1.5507750170434131e-27
1247	1.553165613518582e-27
1248	1.555562298882577e-27
1249	1.5579649540023011e-27
1250	1.5603734588477867e-27
1251	1.5627876895966668e-27
1252	1.5652075280218064e-27
1253	1.5676328520898535e-27
1254	1.5700635388470414e-27
1255	1.5724994644135654e-27
1256	1.5749405012513604e-27
1257	1.5773865270212645e-27
1258	1.5798374157124203e-27
1259	1.5822930403648332e-27
1260	1.58475327306384e-27
1261	1.5871978077629047e-27
1262	1.589646931996214e-27
1263	1.5921008208411346e-27
1264	1.5945596503374212e-27
1265	1.5970235974934218e-27
1266	1.5994928376444795e-27
1267	1.601967553066451e-27
1268	1.6044479243729352e-27
1269	1.6069341331714137e-27
1270	1.6094263620700423e-27
1271	1.6119247941006284e-27
1272	1.6144296146238981e-27
1273	1.6169410094379303e-27
1274	1.619459165369799e-27
1275	1.621984270283005e-27
1276	1.624516505828353e-27
1277	1.6270560710392292e-27
1278	1.6296031587460583e-27
1279	1.6321579628448602e-27
1280	1.6347206783053767e-27
1281	1.6373070717099203e-27
1282	1.639901585273505e-27
1283	1.6425041810503492e-27
1284	1.645114820669674e-27
1285	1.6477334653327555e-27
1286	1.6503600726681952e-27
1287	1.6529946069410043e-27
1288	1.6556370288353113e-27
1289	1.658287298594666e-27
1290	1.6609453760190415e-27
1291	1.6636112175618677e-27
1292	1.6662847857530627e-27
1293	1.6689660397679473e-27
1294	1.6716549383255248e-27
1295	1.674351439685439e-27
1296	1.677055498939725e-27
1297	1.679767076802657e-27
1298	1.6824861308129555e-27
1299	1.685212618037099e-27
1300	1.6879464950662347e-27
1301	1.6906806874582853e-27
1302	1.6934222645230784e-27
1303	1.6961712885292868e-27
1304	1.6989278219673774e-27
1305	1.7016919275514873e-27
1306	1.7044636616300253e-27
1307	1.7072430956115594e-27
1308	1.7100302945386596e-27
1309	1.7128253236838544e-27
1310	1.715628248551598e-27
1311	1.7184391432799906e-27
1312	1.721258063340799e-27
1313	1.724085072848275e-27
1314	1.7269202361581585e-27
1315	1.7297636178696763e-27
1316	1.7326152690339686e-27
1317	1.7354752719897756e-27
1318	1.73834369552409e-27
1319	1.7412206086730744e-27
1320	1.74410608072421e-27
1321	1.7470046540404754e-27
1322	1.7499118734106234e-27
1323	1.752827741053623e-27
1324	1.7557522589851782e-27
1325	1.7586854290164583e-27
1326	1.7616272472716934e-27
1327	1.7645777220022028e-27
1328	1.767536855767018e-27
1329	1.7705046509146162e-27
1330	1.773481109581629e-27
1331	1.7764662449607857e-27
1332	1.7794600446715383e-27
1333	1.7824625073920187e-27
1334	1.7854736315848985e-27
1335	1.7884934154959964e-27
1336	1.791521827245701e-27
1337	1.7945589020335907e-27
1338	1.797604644917647e-27
1339	1.8006590607290784e-27
1340	1.8037221540710015e-27
1341	1.80679833315433e-27
1342	1.8098831439674147e-27
1343	1.8129765203538405e-27
1344	1.816078395458857e-27
1345	1.8191887017245466e-27
1346	1.8223073725350344e-27
1347	1.8254343368485044e-27
1348	1.828569524556006e-27
1349	1.8317128648260603e-27
1350	1.834864286099741e-27
1351	1.8380237054011012e-27
1352	1.8411910630596342e-27
1353	1.844366287973832e-27
1354	1.8475493082935977e-27
1355	1.8507400514152804e-27
1356	1.8539384327116993e-27
1357	1.857144392140776e-27
1358	1.86035785762277e-27
1359	1.8635787563030328e-27
1360	1.8668070145470046e-27
1361	1.8700077260920953e-27
1362	1.8732160461630663e-27
1363	1.8764324248026073e-27
1364	1.8796573150185875e-27
1365	1.882891172805699e-27
1366	1.8861344492707945e-27
1367	1.889387616322469e-27
1368	1.8926511410247267e-27
1369	1.8959254935201256e-27
1370	1.899211147054565e-27
1371	1.9025085744032736e-27
1372	1.905818259595899e-27
1373	1.9091406862429314e-27
1374	1.9124763411635183e-27
1375	1.9158257144135925e-27
1376	1.9191892954492558e-27
1377	1.922567585719598e-27
1378	1.9259610861323656e-27
1379	1.9293703009511422e-27
1380	1.9327957378270354e-27
1381	1.9363091040003668e-27
1382	1.939838908945763e-27
1383	1.9433845926202838e-27
1384	1.946945590492948e-27
1385	1.950521333502443e-27
1386	1.9541112441454603e-27
1387	1.9577147490131562e-27
1388	1.9613312661727296e-27
1389	1.9649602089977924e-27
1390	1.968600986129152e-27
1391	1.9722529972530923e-27
1392	1.9759156466587736e-27
1393	1.9795883296054118e-27
1394	1.9832704364690193e-27
1395	1.986961352706511e-27
1396	1.9906604525665583e-27
1397	1.9943671193806645e-27
1398	1.9980807252035996e-27
1399	2.0018006370345267e-27
1400	2.0055262167847264e-27
1401	2.0091862188833092e-27
1402	2.012851394414729e-27
1403	2.016522160736977e-27
1404	2.0201989380896004e-27
1405	2.0238821496118652e-27
1406	2.02757221382111e-27
1407	2.0312695691388127e-27
1408	2.0349746494022828e-27
1409	2.0386878914261093e-27
1410	2.0424097350229684e-27
1411	2.046140619217007e-27
1412	2.0498809946421597e-27
1413	2.0536313111876332e-27
1414	2.0573920218294052e-27
1415	2.0611635826538612e-27
1416	2.064946448081444e-27
1417	2.0687410864937644e-27
1418	2.072547964656027e-27
1419	2.07636755254411e-27
1420	2.0802003233712074e-27
1421	2.0840681871183043e-27
1422	2.087949950742296e-27
1423	2.0918457734856816e-27
1424	2.095755815437334e-27
1425	2.0996802375399544e-27
1426	2.1036191965597247e-27
1427	2.107572861467038e-27
1428	2.111541397070851e-27
1429	2.1155249690644766e-27
1430	2.119523744033456e-27
1431	2.123537884302723e-27
1432	2.12756756471717e-27
1433	2.1316129558772462e-27
1434	2.1356742293079996e-27
1435	2.13975155746739e-27
1436	2.1438451084393365e-27
1437	2.1479550632169653e-27
1438	2.1520815984366963e-27
1439	2.156224891702158e-27
1440	2.1603851215929938e-27
1441	2.1645984089394574e-27
1442	2.1688285961304975e-27
1443	2.173075320987602e-27
1444	2.177338217978994e-27
1445	2.1816169181893833e-27
1446	2.1859110441417442e-27
1447	2.1902202264980542e-27
1448	2.1945440872997024e-27
1449	2.1988822450852827e-27
1450	2.2032343148610767e-27
1451	2.207599902614507e-27
1452	2.2119786230200945e-27
1453	2.2163700816764446e-27
1454	2.2207738805338014e-27
1455	2.2251896178653737e-27
1456	2.2296168820023774e-27
1457	2.2340552715733703e-27
1458	2.2385043752098927e-27
1459	2.242963777754058e-27
1460	2.2474330602308166e-27
1461	2.251855339276958e-27
1462	2.2562872710003083e-27
1463	2.2607292832206963e-27
1464	2.2651818068203302e-27
1465	2.2696452757665668e-27
1466	2.2741201206337135e-27
1467	2.2786067897559547e-27
1468	2.2831057281235757e-27
1469	2.2876173839085885e-27
1470	2.292142208490118e-27
1471	2.2966806541979862e-27
1472	2.3012331817566166e-27
1473	2.3058002528950153e-27
1474	2.3103823326564882e-27
1475	2.314979889426808e-27
1476	2.319593383391183e-27
1477	2.3242233041703697e-27
1478	2.3288701332462076e-27
1479	2.3335343555623575e-27
1480	2.338216459555484e-27
1481	2.3429391280952486e-27
1482	2.347680425238385e-27
1483	2.3524405146022646e-27
1484	2.3572195606124185e-27
1485	2.3620177285099444e-27
1486	2.366835177466909e-27
1487	2.3716720829917727e-27
1488	2.3765286145413085e-27
1489	2.381404942418945e-27
1490	2.386301237782574e-27
1491	2.3912176653498205e-27
1492	2.396154407137775e-27
1493	2.4011116387418728e-27
1494	2.4060895366448764e-27
1495	2.4110882782250604e-27
1496	2.41610803394805e-27
1497	2.4211489927766936e-27
1498	2.426211336781231e-27
1499	2.4312952489621694e-27
1500	2.4364009132589244e-27
1501	2.441580028182236e-27
1502	2.4467807145718536e-27
1503	2.4520023791980962e-27
1504	2.4572444229989775e-27
1505	2.462506241024786e-27
1506	2.467787214252382e-27
1507	2.4730867359525044e-27
1508	2.478404185218264e-27
1509	2.4837389350389803e-27
1510	2.489090352246859e-27
1511	2.4944577893335325e-27
1512	2.4998406108191746e-27
1513	2.5052381667838176e-27
1514	2.5106498009432594e-27
1515	2.516074850598089e-27
1516	2.5215126380887055e-27
1517	2.52696249834955e-27
1518	2.532423751260535e-27
1519	2.5378957100892886e-27
1520	2.5433776814427864e-27
1521	2.5487681324509284e-27
1522	2.554168265692209e-27
1523	2.5595789010476612e-27
1524	2.5650008650624687e-27
1525	2.570434990994992e-27
1526	2.5758821134338132e-27
1527	2.5813430860075896e-27
1528	2.5868187637836613e-27
1529	2.5923100087554477e-27
1530	2.5978176898995772e-27
1531	2.6033426706555487e-27
1532	2.6088858498650915e-27
1533	2.6144481209613803e-27
1534	2.6200303846083746e-27
1535	2.6256335487666554e-27
1536	2.6312585199290276e-27
1537	2.6369062318914384e-27
1538	2.642577617127159e-27
1539	2.6482736156891805e-27
1540	2.6539951752853496e-27
1541	2.6598214744006628e-27
1542	2.6656744310459746e-27
1543	2.6715538312417144e-27
1544	2.677459458195567e-27
1545	2.683391092272783e-27
1546	2.6893485010436786e-27
1547	2.6953314714984374e-27
1548	2.701339777779186e-27
1549	2.707373191068159e-27
1550	2.713431479557516e-27
1551	2.7195144018090846e-27
1552	2.7256217282036945e-27
1553	2.7317532194358272e-27
1554	2.7379086330899186e-27
1555	2.7440877236097177e-27
1556	2.750290219001505e-27
1557	2.7565158964074148e-27
1558	2.762764506488386e-27
1559	2.7690357966474375e-27
1560	2.7753295109986408e-27
1561	2.781606537426048e-27
1562	2.787905869662507e-27
1563	2.7942278316043558e-27
1564	2.80057274927302e-27
1565	2.806940950834685e-27
1566	2.8133327507869654e-27
1567	2.8197485014298536e-27
1568	2.826188541447967e-27
1569	2.832653211756319e-27
1570	2.839142855521429e-27
1571	2.8456578061972892e-27
1572	2.852198426493767e-27
1573	2.8587650694616954e-27
1574	2.8653580904940208e-27
1575	2.8719778473483805e-27
1576	2.878624687726512e-27
1577	2.8852989897324816e-27
1578	2.892001121471867e-27
1579	2.898731453512032e-27
1580	2.9054903589062746e-27
1581	2.912305314179504e-27
1582	2.9191493218998893e-27
1583	2.9260223540924054e-27
1584	2.932924381383307e-27
1585	2.9398553729848505e-27
1586	2.9468152833596157e-27
1587	2.9538040954880533e-27
1588	2.9608217775827873e-27
1589	2.96786829638445e-27
1590	2.9749436171458056e-27
1591	2.9820476898294143e-27
1592	2.9891804938887137e-27
1593	2.9963419934686353e-27
1594	3.0035321511662314e-27
1595	3.010750928014178e-27
1596	3.017998269184269e-27
1597	3.025274150371388e-27
1598	3.032578531391056e-27
1599	3.0399113704322924e-27
1600	3.0472726240404996e-27
1601	3.054646174860268e-27
1602	3.062048214063084e-27
1603	3.069478940870634e-27
1604	3.0769385552343604e-27
1605	3.0844272578418806e-27
1606	3.0919452348004446e-27
1607	3.099492707433079e-27
1608	3.1070698825125898e-27
1609	3.114676967579872e-27
1610	3.122314170950682e-27
1611	3.129981677569759e-27
1612	3.1376797274976014e-27
1613	3.1454085374652222e-27
1614	3.153168325015522e-27
1615	3.1609593085104815e-27
1616	3.16878171644004e-27
1617	3.176635757205482e-27
1618	3.1845216493396746e-27
1619	3.1924396122201036e-27
1620	3.2003898660762588e-27
1621	3.20838901375562e-27
1622	3.216420743059303e-27
1623	3.224485038057953e-27
1624	3.232581881150903e-27
1625	3.2407112530476236e-27
1626	3.248873120705244e-27
1627	3.257067476442712e-27
1628	3.265294298803928e-27
1629	3.273553564572081e-27
1630	3.281845248750247e-27
1631	3.2901693228087156e-27
1632	3.298525760296553e-27
1633	3.3069145311926505e-27
1634	3.315335603617219e-27
1635	3.323788943811534e-27
1636	3.332274465754013e-27
1637	3.340792194781701e-27
1638	3.34934210399419e-27
1639	3.357924164551902e-27
1640	3.3665383456550915e-27
1641	3.37515972631829e-27
1642	3.383813402082386e-27
1643	3.392499713103123e-27
1644	3.401219001498176e-27
1645	3.409971611365736e-27
1646	3.418757860336303e-27
1647	3.427578132087189e-27
1648	3.436432783904944e-27
1649	3.4453221751465e-27
1650	3.454246667259076e-27
1651	3.463206602483478e-27
1652	3.4722023731371656e-27
1653	3.4812343524017275e-27
1654	3.490302915641224e-27
1655	3.499408440423482e-27
1656	3.508551284395393e-27
1657	3.5177318572616335e-27
1658	3.526950548881153e-27
1659	3.5362077514150445e-27
1660	3.545503859349302e-27
1661	3.554851962125773e-27
1662	3.5642396496541984e-27
1663	3.5736671359260246e-27
1664	3.583134635250274e-27
1665	3.5926423622547495e-27
1666	3.602190507967496e-27
1667	3.611779317536055e-27
1668	3.621409012546368e-27
1669	3.631079814919976e-27
1670	3.64079194691528e-27
1671	3.650545606229632e-27
1672	3.660341046900391e-27
1673	3.670178498444525e-27
1674	3.6800581907336994e-27
1675	3.689980353995597e-27
1676	3.699945192940624e-27
1677	3.709952970831782e-27
1678	3.72000392545802e-27
1679	3.730098294983233e-27
1680	3.7402363179476005e-27
1681	3.750384549143049e-27
1682	3.760577236880262e-27
1683	3.770815139585409e-27
1684	3.7810990218517736e-27
1685	3.791429654506401e-27
1686	3.801807786640745e-27
1687	3.8122342367730065e-27
1688	3.822709801870093e-27
1689	3.8332352854255365e-27
1690	3.8438114975317625e-27
1691	3.854439225758344e-27
1692	3.865119330082109e-27
1693	3.875852648156487e-27
1694	3.8866400245513314e-27
1695	3.897482310831282e-27
1696	3.9083803367661936e-27
1697	3.919335004207171e-27
1698	3.930347193423873e-27
1699	3.941417792023917e-27
1700	3.952547695037799e-27
1701	3.963832105979761e-27
1702	3.9751767721862055e-27
1703	3.9865811852929685e-27
1704	3.9980448278712635e-27
1705	4.00956717330896e-27
1706	4.0211476572693934e-27
1707	4.0327857699096894e-27
1708	4.0444809634775176e-27
1709	4.056232680575004e-27
1710	4.068040354037095e-27
1711	4.079903370788739e-27
1712	4.091821188746334e-27
1713	4.103793219742317e-27
1714	4.115818865373764e-27
1715	4.127897516877889e-27
1716	4.1400285190425424e-27
1717	4.15221128692197e-27
1718	4.164445188942684e-27
1719	4.176729582692338e-27
1720	4.189063814792418e-27
1721	4.2013075768287115e-27
1722	4.21360110786054e-27
1723	4.225945855813825e-27
1724	4.2383432828950944e-27
1725	4.25079486574997e-27
1726	4.263302056426056e-27
1727	4.275866409889103e-27
1728	4.2884894569194554e-27
1729	4.301172743431736e-27
1730	4.3139178306512865e-27
1731	4.3267262543535024e-27
1732	4.339599658056102e-27
1733	4.3525396602822726e-27
1734	4.36554789563781e-27
1735	4.3786260150070915e-27
1736	4.391775642975135e-27
1737	4.40499851700662e-27
1738	4.418296348769492e-27
1739	4.431670867065761e-27
1740	4.445123818048694e-27
1741	4.45885196397764e-27
1742	4.47266038338748e-27
1743	4.4865479177401615e-27
1744	4.5005133892722246e-27
1745	4.5145556007267165e-27
1746	4.528673288304501e-27
1747	4.542865273363473e-27
1748	4.557130310292559e-27
1749	4.571467132946702e-27
1750	4.585874454376116e-27
1751	4.600350917598355e-27
1752	4.614895254364847e-27
1753	4.629506125970693e-27
1754	4.64418217185875e-27
1755	4.658922009346757e-27
1756	4.673724182098937e-27
1757	4.688587326357075e-27
1758	4.7035100042892944e-27
1759	4.7184907548863044e-27
1760	4.7335280936870874e-27
1761	4.7484046168919584e-27
1762	4.763336554541637e-27
1763	4.7783256529369514e-27
1764	4.793373676667825e-27
1765	4.808482408815901e-27
1766	4.823653594935391e-27
1767	4.838889125923829e-27
1768	4.854190855712395e-27
1769	4.869560657626244e-27
1770	4.885000424611397e-27
1771	4.9005120105488e-27
1772	4.916097421892663e-27
1773	4.931758626651447e-27
1774	4.947497613460679e-27
1775	4.963316391836338e-27
1776	4.9792169308875154e-27
1777	4.99520135951859e-27
1778	5.0112717669106336e-27
1779	5.02743026424503e-27
1780	5.0436789849857915e-27
1781	5.060134078537873e-27
1782	5.076682792246543e-27
1783	5.093325606850155e-27
1784	5.110063003201202e-27
1785	5.126895462251526e-27
1786	5.143823397609413e-27
1787	5.160847374559508e-27
1788	5.177967891188734e-27
1789	5.195185445680476e-27
1790	5.212500536298566e-27
1791	5.229913589821739e-27
1792	5.247425193947586e-27
1793	5.265035865048013e-27
1794	5.2827461195729496e-27
1795	5.300556474033033e-27
1796	5.318467369995714e-27
1797	5.336479417649874e-27
1798	5.354593152412628e-27
1799	5.3728091097590504e-27
1800	5.391127825203488e-27
1801	5.409592069907607e-27
1802	5.4281598267103474e-27
1803	5.4468310105669326e-27
1804	5.465605527389558e-27
1805	5.484483273901266e-27
1806	5.50346413331838e-27
1807	5.5225479887433566e-27
1808	5.54173470948552e-27
1809	5.56102415506768e-27
1810	5.580416175071098e-27
1811	5.599910402825091e-27
1812	5.61950692489025e-27
1813	5.639205611867682e-27
1814	5.659006323986251e-27
1815	5.678908910940395e-27
1816	5.6989132057242856e-27
1817	5.71901904395907e-27
1818	5.739226244252774e-27
1819	5.759534614018142e-27
1820	5.779943949300821e-27
1821	5.8002344146039666e-27
1822	5.820627150813902e-27
1823	5.8411252993447504e-27
1824	5.861732038426695e-27
1825	5.882450583593903e-27
1826	5.9032840941011226e-27
1827	5.924235979040498e-27
1828	5.945309592542424e-27
1829	5.966508328209124e-27
1830	5.987835619665065e-27
1831	6.009294840527693e-27
1832	6.030889631728709e-27
1833	6.052623575668401e-27
1834	6.074500297208555e-27
1835	6.096523464291741e-27
1836	6.11869663853795e-27
1837	6.141023763232544e-27
1838	6.163508677124298e-27
1839	6.186155264828081e-27
1840	6.208967457521153e-27
1841	6.232364801186085e-27
1842	6.25593266262323e-27
1843	6.279668785145261e-27
1844	6.303570864151073e-27
1845	6.327636546289874e-27
1846	6.3518631809539036e-27
1847	6.376248623828208e-27
1848	6.40079043254516e-27
1849	6.425486112911026e-27
1850	6.4503331180547686e-27
1851	6.475328778800949e-27
1852	6.500470526167923e-27
1853	6.525755667407244e-27
1854	6.551181453738175e-27
1855	6.576745079478859e-27
1856	6.602443535347274e-27
1857	6.628274081203164e-27
1858	6.654233772101243e-27
1859	6.680319602873074e-27
1860	6.706528507243895e-27
1861	6.732467630277009e-27
1862	6.758526326291742e-27
1863	6.784707329256747e-27
1864	6.811013403565257e-27
1865	6.837447344422097e-27
1866	6.864011820004637e-27
1867	6.89070988579757e-27
1868	6.917544471643969e-27
1869	6.944518540024612e-27
1870	6.97163508649042e-27
1871	6.998896972507077e-27
1872	7.026307470243886e-27
1873	7.053869719302767e-27
1874	7.08158689438548e-27
1875	7.1094622057763e-27
1876	7.137498722217589e-27
1877	7.165699948290254e-27
1878	7.194069248699632e-27
1879	7.222610025988724e-27
1880	7.251325721076362e-27
1881	7.280191151754888e-27
1882	7.309238741408959e-27
1883	7.338472531583506e-27
1884	7.367896611878504e-27
1885	7.397515120666354e-27
1886	7.42733204599389e-27
1887	7.457351875337178e-27
1888	7.487578948118445e-27
1889	7.518017655819527e-27
1890	7.548672442784264e-27
1891	7.57954759475578e-27
1892	7.610647929143353e-27
1893	7.641978107276531e-27
1894	7.673542847015425e-27
1895	7.705346923647169e-27
1896	7.737394944281682e-27
1897	7.769692084436092e-27
1898	7.802243354255744e-27
1899	7.835053825407095e-27
1900	7.868128632078589e-27
1901	7.901984977477488e-27
1902	7.93611291063352e-27
1903	7.970509996791473e-27
1904	8.005173730823096e-27
1905	8.040101535808382e-27
1906	8.075290503212595e-27
1907	8.1107382305226e-27
1908	8.146441981884217e-27
1909	8.182398944248708e-27
1910	8.218606225894575e-27
1911	8.255060583594053e-27
1912	8.291759302230925e-27
1913	8.328699313425378e-27
1914	8.365877464511842e-27
1915	8.403290517000495e-27
1916	8.440934854599434e-27
1917	8.47880742473626e-27
1918	8.516904795265997e-27
1919	8.555223442400897e-27
1920	8.59375974911155e-27
1921	8.631945476320147e-27
1922	8.670344787274275e-27
1923	8.708962483744857e-27
1924	8.747803426321741e-27
1925	8.78687253526631e-27
1926	8.826174460461065e-27
1927	8.86571465692173e-27
1928	8.905498312600411e-27
1929	8.945530679244925e-27
1930	8.9858170733601e-27
1931	9.026362523465301e-27
1932	9.06717291975843e-27
1933	9.108253868114794e-27
1934	9.149611043790045e-27
1935	9.191250192502943e-27
1936	9.233176753893375e-27
1937	9.275397088982006e-27
1938	9.317917256765237e-27
1939	9.360743391884532e-27
1940	9.403881705844784e-27
1941	9.447393733653096e-27
1942	9.491230388792266e-27
1943	9.53539737201354e-27
1944	9.579900450472572e-27
1945	9.624745458789537e-27
1946	9.669937863963158e-27
1947	9.715484182763164e-27
1948	9.761390568709093e-27
1949	9.80766324797892e-27
1950	9.85430852059352e-27
1951	9.901332308938794e-27
1952	9.948741628885167e-27
1953	9.99654312344776e-27
1954	1.0044743515252304e-26
1955	1.0093349607858155e-26
1956	1.0142367770345258e-26
1957	1.0191805616585088e-26
1958	1.0241670331445606e-26
1959	1.0291969187217838e-26
1960	1.0342709545094728e-26
1961	1.0394434786874643e-26
1962	1.0446613990309794e-26
1963	1.0499246719307723e-26
1964	1.0552332466222046e-26
1965	1.0605870650021703e-26
1966	1.0659860035407245e-26
1967	1.0714300610790859e-26
1968	1.0769191709817977e-26
1969	1.0824532586250244e-26
1970	1.0880322411993915e-26
1971	1.0936559653958692e-26
1972	1.099324408857687e-26
1973	1.1050374786822984e-26
1974	1.1107950730842409e-26
1975	1.1165970811828197e-26
1976	1.1224433159420544e-26
1977	1.1283337309613827e-26
1978	1.1342682036423152e-26
1979	1.1402466015424987e-26
1980	1.1462687821470924e-26
1981	1.152278965484572e-26
1982	1.1583328776035718e-26
1983	1.1644312135971805e-26
1984	1.170574675997843e-26
1985	1.1767639748880063e-26
1986	1.1829997502813258e-26
1987	1.1892828245947367e-26
1988	1.1956139508738387e-26
1989	1.2019938903383837e-26
1990	1.2084234125069322e-26
1991	1.2149032103962247e-26
1992	1.2214341763655932e-26
1993	1.2280171270496385e-26
1994	1.2346528880821114e-26
1995	1.2413422942363907e-26
1996	1.248086097659654e-26
1997	1.2548852663922621e-26
1998	1.2617406867106555e-26
1999	1.2686532548156317e-26
2000	1.275623876990671e-26
2001	1.2826603829361431e-26
2002	1.2897567829305972e-26
2003	1.2969139310736512e-26
2004	1.3041326899826428e-26
2005	1.3114139309176115e-26
2006	1.318758422553847e-26
2007	1.326167192593402e-26
2008	1.3336411671321296e-26
2009	1.341181281676554e-26
2010	1.348788481284311e-26
2011	1.3564636058092488e-26
2012	1.3642077630197585e-26
2013	1.3720219565328798e-26
2014	1.3799072003638792e-26
2015	1.38786451908396e-26
2016	1.3958948215202718e-26
2017	1.4039993114135237e-26
2018	1.4121790779462277e-26
2019	1.4204352218097936e-26
2020	1.4287688553818337e-26
2021	1.4372119950487592e-26
2022	1.4457348230268333e-26
2023	1.454338047141209e-26
2024	1.4630223764493904e-26
2025	1.4717885211691042e-26
2026	1.480637042594438e-26
2027	1.4895688399127614e-26
2028	1.4985846643084237e-26
2029	1.5076852681774032e-26
2030	1.516871405045833e-26
2031	1.5261436653419857e-26
2032	1.5355030090643577e-26
2033	1.5449502341439857e-26
2034	1.5544861396971252e-26
2035	1.5641115259333234e-26
2036	1.5738270105896792e-26
2037	1.5836336243000863e-26
2038	1.593532216405198e-26
2039	1.6035236374069994e-26
2040	1.6136087388653314e-26
2041	1.6237304399782367e-26
2042	1.633947704871428e-26
2043	1.6442623195983547e-26
2044	1.654676094160759e-26
2045	1.6651908629500506e-26
2046	1.6758082568508992e-26
2047	1.6865304447990763e-26
2048	1.6973593949269267e-26
2049	1.708297102235238e-26
2050	1.7193455891002547e-26
2051	1.73050667353368e-26
2052	1.741782723469831e-26
2053	1.7531759054027375e-26
2054	1.7646884159880422e-26
2055	1.7763224826248278e-26
2056	1.7880801053466112e-26
2057	1.7999638969750985e-26
2058	1.8119762463189927e-26
2059	1.8241195761276067e-26
2060	1.8363963437591614e-26
2061	1.8489189879382582e-26
2062	1.861580013647022e-26
2063	1.8743803680953658e-26
2064	1.8873209897104835e-26
2065	1.9004028076235078e-26
2066	1.9136264259703192e-26
2067	1.9269931460006802e-26
2068	1.940503945662641e-26
2069	1.9541597923526993e-26
2070	1.9679616423351437e-26
2071	1.9819100903301818e-26
2072	1.9960065039184377e-26
2073	2.0102518910722257e-26
2074	2.0246472472182303e-26
2075	2.039193554580683e-26
2076	2.05389139628494e-26
2077	2.0687422055207254e-26
2078	2.0837470185497394e-26
2079	2.0989068568257592e-26
2080	2.1142227262514166e-26
2081	2.129573324360652e-26
2082	2.1450820602144395e-26
2083	2.1607518689069725e-26
2084	2.1765857240278472e-26
2085	2.1925866383488598e-26
2086	2.2087571886074795e-26
2087	2.2251010603268303e-26
2088	2.2416215089621655e-26
2089	2.258321833614985e-26
2090	2.2752053778347144e-26
2091	2.2922750006078704e-26
2092	2.3095347961476652e-26
2093	2.3269883809314956e-26
2094	2.3446394210507435e-26
2095	2.362491633147281e-26
2096	2.380548194709388e-26
2097	2.3988136612750325e-26
2098	2.4172920570687815e-26
2099	2.4359874628573797e-26
2100	2.4549040170449094e-26
2101	2.4740334800367147e-26
2102	2.4933926971319815e-26
2103	2.5129863348629095e-26
2104	2.532819130176554e-26
2105	2.5528958918968682e-26
2106	2.5732207613257655e-26
2107	2.593799617139857e-26
2108	2.614637681364704e-26
2109	2.635740256813593e-26
2110	2.657112728805711e-26
2111	2.678759738978091e-26
2112	2.7006878726579615e-26
2113	2.722902984110067e-26
2114	2.7454110205293346e-26
2115	2.768218024062825e-26
2116	2.7913292020105484e-26
2117	2.814751951384231e-26
2118	2.8384928491065187e-26
2119	2.86255857929525e-26
2120	2.8869559356471544e-26
2121	2.911842657507419e-26
2122	2.937075537798262e-26
2123	2.962659651598546e-26
2124	2.9886001156053784e-26
2125	3.0149020881080744e-26
2126	3.041569580857991e-26
2127	3.068609311659287e-26
2128	3.096026866145248e-26
2129	3.123827876202216e-26
2130	3.1520180199153984e-26
2131	3.1806016734947017e-26
2132	3.209586282044265e-26
2133	3.238978005630971e-26
2134	3.2687830559042556e-26
2135	3.2990076960091407e-26
2136	3.3296567065559656e-26
2137	3.360738358809879e-26
2138	3.392259461264853e-26
2139	3.4242268801524167e-26
2140	3.456647539316796e-26
2141	3.489499611507586e-26
2142	3.522819256798871e-26
2143	3.5566144323667116e-26
2144	3.5908931764245685e-26
2145	3.6256636086447374e-26
2146	3.660931926378161e-26
2147	3.69670890214426e-26
2148	3.7330034147745076e-26
2149	3.769824435620034e-26
2150	3.807181029038637e-26
2151	3.845080090445178e-26
2152	3.883533680396887e-26
2153	3.9225517238593183e-26
2154	3.962144251679721e-26
2155	4.002321401153403e-26
2156	4.043090762441535e-26
2157	4.0844659818108286e-26
2158	4.1264581986141707e-26
2159	4.169078674127432e-26
2160	4.212338792222976e-26
2161	4.2559502910075216e-26
2162	4.3002235343181597e-26
2163	4.3451756050122914e-26
2164	4.3908239216710814e-26
2165	4.437186247197845e-26
2166	4.484277199121986e-26
2167	4.532119597048155e-26
2168	4.580733188350099e-26
2169	4.630138121008519e-26
2170	4.68035495423634e-26
2171	4.7314006081335193e-26
2172	4.783301535530042e-26
2173	4.8360806389430206e-26
2174	4.8897613012017387e-26
2175	4.94436739861367e-26
2176	4.9999186039111035e-26
2177	5.05644566286622e-26
2178	5.1139752259268676e-26
2179	5.172534522098893e-26
2180	5.232151375309732e-26
2181	5.29339482157121e-26
2182	5.355759265389633e-26
2183	5.41926748192532e-26
2184	5.48394254385098e-26
2185	5.549807823109872e-26
2186	5.616880544883247e-26
2187	5.685192671477038e-26
2188	5.754770143039471e-26
2189	5.825639246803647e-26
2190	5.897826619078341e-26
2191	5.971351667714845e-26
2192	6.046251117490237e-26
2193	6.122554617825379e-26
2194	6.200292225444999e-26
2195	6.279494406683128e-26
2196	6.360183099145634e-26
2197	6.442400659979399e-26
2198	6.526181106341964e-26
2199	6.611558936357898e-26
2200	6.698569131858855e-26
2201	6.786518409632839e-26
2202	6.876165703582456e-26
2203	6.967561161208607e-26
2204	7.060756100751463e-26
2205	7.155803044951866e-26
2206	7.252743206603325e-26
2207	7.351647143129754e-26
2208	7.452574458022892e-26
2209	7.555586206140024e-26
2210	7.660744937322837e-26
2211	7.768099809428232e-26
2212	7.877734953930716e-26
2213	7.989721560919785e-26
2214	8.104132631768602e-26
2215	8.221043035804136e-26
2216	8.340511746681566e-26
2217	8.462639557926865e-26
2218	8.587511942665434e-26
2219	8.715216650236275e-26
2220	8.845843780286015e-26
2221	8.980392990088965e-26
2222	9.118071566611245e-26
2223	9.25896862975682e-26
2224	9.403175289916612e-26
2225	9.550784692237516e-26
2226	9.701866502327016e-26
2227	9.856549569903817e-26
2228	1.0014940109777052e-25
2229	1.0177146822016624e-25
2230	1.034328094959927e-25
2231	1.0513425705886598e-25
2232	1.0687735303190026e-25
2233	1.0866337018779977e-25
2234	1.1049361259313933e-25
2235	1.1236941636962742e-25
2236	1.142917836697415e-25
2237	1.1626256797909088e-25
2238	1.182833030939047e-25
2239	1.2035556257463304e-25
2240	1.2248096076618194e-25
2241	1.2464843252826797e-25
2242	1.2687224325205547e-25
2243	1.291544361775564e-25
2244	1.3149711932701668e-25
2245	1.3390246783735304e-25
2246	1.3637220877513424e-25
2247	1.3890929286203326e-25
2248	1.4151624966242587e-25
2249	1.4419569403037274e-25
2250	1.4695032935439224e-25
2251	1.497823476548382e-25
2252	1.526953764002588e-25
2253	1.5569256781259698e-25
2254	1.587771875711012e-25
2255	1.6195261938020179e-25
2256	1.652216849735492e-25
2257	1.6858885125664928e-25
2258	1.7205807202357099e-25
2259	1.7563345363630806e-25
2260	1.7931926153949304e-25
2261	1.8313590718475919e-25
2262	1.8707263261132541e-25
2263	1.9113418311382274e-25
2264	1.9532548915423481e-25
2265	1.9965167395076393e-25
2266	2.0411733930261755e-25
2267	2.0872887805736393e-25
2268	2.1349224824557673e-25
2269	2.1841366028007326e-25
2270	2.2349958807942972e-25
2271	2.287562450178754e-25
2272	2.3419128008250197e-25
2273	2.3981219933871805e-25
2274	2.4562685709993344e-25
2275	2.516434725550604e-25
2276	2.578706564415027e-25
2277	2.6431732426167075e-25
2278	2.7099294160297935e-25
2279	2.7790746054508532e-25
2280	2.850713450325001e-25
2281	2.9247658157638593e-25
2282	3.0015257949115506e-25
2283	3.0811152570191744e-25
2284	3.1636632782131067e-25
2285	3.2493065684902554e-25
2286	3.338230262039994e-25
2287	3.4305361682937736e-25
2288	3.5263772506153026e-25
2289	3.625916818007631e-25
2290	3.7293292040903335e-25
2291	3.836897243502584e-25
2292	3.9486975043186572e-25
2293	4.0649181852262017e-25
2294	4.185762443993792e-25
2295	4.311449499105549e-25
2296	4.442425267324718e-25
2297	4.578682556070267e-25
2298	4.720443506137643e-25
2299	4.867951925399942e-25
2300	5.021475110876285e-25
2301	5.181892415180317e-25
2302	5.348840439883916e-25
2303	5.522557275008105e-25
2304	5.703311815359858e-25
2305	5.891406794111272e-25
2306	6.0880251750378905e-25
2307	6.292503987105021e-25
2308	6.505048697362853e-25
2309	6.725907785706661e-25
2310	6.955377909467015e-25
2311	7.195389109315326e-25
2312	7.444407947142917e-25
2313	7.702492655999302e-25
2314	7.9697578908328425e-25
2315	8.246383524547207e-25
2316	8.535375704775556e-25
2317	8.833713505695733e-25
2318	9.141088375082084e-25
2319	9.457255960756176e-25
2320	9.782050819470498e-25
2321	1.0119639147494867e-24
2322	1.0464953429107514e-24
2323	1.081698836903168e-24
2324	1.1174787512783695e-24
2325	1.1537466661796453e-24
2326	1.1909234602793813e-24
2327	1.2283547510763245e-24
2328	1.2658412315195845e-24
2329	1.3031815321802774e-24
2330	1.3401756018317793e-24
2331	1.3769081932471777e-24
2332	1.4129041048489913e-24
2333	1.4478830244415114e-24
2334	1.4815473259804771e-24
2335	1.5135861721884931e-24
2336	1.5432215710225237e-24
2337	1.5707810765705276e-24
2338	1.5960141572040506e-24
2339	1.6186317261181115e-24
2340	1.6383098100189951e-24
2341	1.6532106979204939e-24
2342	1.664872204757845e-24
2343	1.6732361584370422e-24
2344	1.6781899052077756e-24
2345	1.6795679213439106e-24
2346	1.6751818538432402e-24
2347	1.667251687287348e-24
2348	1.6559730972499665e-24
2349	1.6414889507402479e-24
2350	1.6238880628962502e-24
2351	1.6017531535115696e-24
2352	1.5768462318022688e-24
2353	1.5495012374107525e-24
2354	1.5200173473616923e-24
2355	1.4886556857891066e-24
2356	1.4551792828358546e-24
2357	1.420283349434198e-24
2358	1.3842700846545922e-24
2359	1.3474281072260374e-24
2360	1.310028697308742e-24
2361	1.2725137679610946e-24
2362	1.2348168141403528e-24
2363	1.197124180517524e-24
2364	1.1596225997379993e-24
2365	1.122496074547717e-24
2366	1.0863580150616962e-24
2367	1.050805129453045e-24
2368	1.015914798532587e-24
2369	9.817706341431796e-25
2370	9.484603090256128e-25
2371	9.16440641750311e-25
2372	8.85327013261904e-25
2373	8.551295699320365e-25
2374	8.258655463288301e-25
2375	7.975578928733986e-25
2376	7.704735208322804e-25
2377	7.443363738304776e-25
2378	7.1912551043962965e-25
2379	6.94825962299584e-25
2380	6.714279063591328e-25
2381	6.49095481084361e-25
2382	6.276172024367967e-25
2383	6.069621073900995e-25
2384	5.871037595196219e-25
2385	5.680197535791785e-25
2386	5.497650705211789e-25
2387	5.322305318095724e-25
2388	5.153856777336785e-25
2389	4.992032597217687e-25
2390	4.836589457210132e-25
2391	4.687688880232321e-25
2392	4.5446606763887e-25
2393	4.407241671991441e-25
2394	4.275190988403839e-25
2395	4.1482882709117225e-25
2396	4.0265188998158755e-25
2397	3.909464206540547e-25
2398	3.796909724668266e-25
2399	3.688656384297293e-25
2400	3.5845194296478676e-25
2401	3.484437981532063e-25
2402	3.3881190049652496e-25
2403	3.295392315360027e-25
2404	3.206098425878821e-25
2405	3.1200878704496606e-25
2406	3.037258752382409e-25
2407	2.957432606985597e-25
2408	2.880476304985997e-25
2409	2.806264188769097e-25
2410	2.734677642147725e-25
2411	2.665618320646102e-25
2412	2.5989640352921546e-25
2413	2.5346110466725875e-25
2414	2.472460890609077e-25
2415	2.4124200992721696e-25
2416	2.3544019151369983e-25
2417	2.298320118348449e-25
2418	2.244093794679061e-25
2419	2.191645799446666e-25
2420	2.1409025732475374e-25
2421	2.0916207091486117e-25
2422	2.0439179549823482e-25
2423	1.997732866197782e-25
2424	1.9530065388902562e-25
2425	1.9096825010742894e-25
2426	1.867701506220803e-25
2427	1.8270183339496606e-25
2428	1.7875842273352304e-25
2429	1.7493523056291223e-25
2430	1.7122774894566754e-25
2431	1.676310937511494e-25
2432	1.6414180683509468e-25
2433	1.6075599708495265e-25
2434	1.5746991365046639e-25
2435	1.5427994070084951e-25
2436	1.511820734149776e-25
2437	1.481736182744563e-25
2438	1.4525145042545387e-25
2439	1.424125511089452e-25
2440	1.3965400392136963e-25
2441	1.3698802627586875e-25
2442	1.3439617723083952e-25
2443	1.3187574341945262e-25
2444	1.2942410743289838e-25
2445	1.2703874407566777e-25
2446	1.2471681841933758e-25
2447	1.2245648769807837e-25
2448	1.2025557396989006e-25
2449	1.1811197236436187e-25
2450	1.160236483679022e-25
2451	1.1398829768859267e-25
2452	1.1200444889198424e-25
2453	1.1007034158110909e-25
2454	1.081842715513586e-25
2455	1.063445888008183e-25
2456	1.0454941222997571e-25
2457	1.0279755510993345e-25
2458	1.0108758502089026e-25
2459	9.941811315925526e-26
2460	9.778779286487623e-26
2461	9.618335575254738e-26
2462	9.461611251070736e-26
2463	9.308503937924389e-26
2464	9.158913683418475e-26
2465	9.012742906883919e-26
2466	8.869876679369725e-26
2467	8.730246980839548e-26
2468	8.593767670599612e-26
2469	8.46035456943066e-26
2470	8.329925419343966e-26
2471	8.202383492789253e-26
2472	8.077670995053777e-26
2473	7.955715057454893e-26
2474	7.836444411764482e-26
2475	7.719789358560355e-26
2476	7.605668097600179e-26
2477	7.494031258436023e-26
2478	7.384816893506189e-26
2479	7.277964370888218e-26
2480	7.173414349092924e-26
2481	7.071768601585508e-26
2482	6.972284755265932e-26
2483	6.874901072763407e-26
2484	6.77955740940273e-26
2485	6.686195166432829e-26
2486	6.594747738393136e-26
2487	6.50517151591374e-26
2488	6.417414540028745e-26
2489	6.331426145010687e-26
2490	6.247156921650154e-26
2491	6.164550703641442e-26
2492	6.083570579996005e-26
2493	6.004172609555444e-26
2494	5.926313907667e-26
2495	5.849952617169829e-26
2496	5.775041166636558e-26
2497	5.701548157700748e-26
2498	5.629436258792088e-26
2499	5.558669006490079e-26
2500	5.489210782463271e-26
2501	5.42103368231973e-26
2502	5.354097819707263e-26
2503	5.28837117129148e-26
2504	5.22382243951276e-26
2505	5.160421033774979e-26
2506	5.0981322498651566e-26
2507	5.036932923026475e-26
2508	4.9767956306092226e-26
2509	4.9176935525729533e-26
2510	4.8596004563869325e-26
2511	4.8024865981022637e-26
2512	4.7463320340656693e-26
2513	4.6911131911554067e-26
2514	4.6368069991483804e-26
2515	4.5833908785446626e-26
2516	4.53083925971549e-26
2517	4.47913488876249e-26
2518	4.428257424746824e-26
2519	4.37818694857475e-26
2520	4.3289039531367095e-26
2521	4.279932403048518e-26
2522	4.2317280795285303e-26
2523	4.184279588369597e-26
2524	4.137575612161428e-26
2525	4.091604913391438e-26
2526	4.046353788006025e-26
2527	4.001814383792674e-26
2528	3.957976334374737e-26
2529	3.9148293466768165e-26
2530	3.872363203424978e-26
2531	3.830565568652253e-26
2532	3.789429154954088e-26
2533	3.748944516123648e-26
2534	3.7091022758528874e-26
2535	3.6698931297409765e-26
2536	3.631305990482199e-26
2537	3.593334044632534e-26
2538	3.55596866281899e-26
2539	3.5192012825394076e-26
2540	3.4830234097605963e-26
2541	3.4478495504033714e-26
2542	3.413234069188553e-26
2543	3.379163206945859e-26
2544	3.3456235042986413e-26
2545	3.3126017938737606e-26
2546	3.280083735023731e-26
2547	3.248058559131745e-26
2548	3.216514283909608e-26
2549	3.185439181960085e-26
2550	3.154821774328991e-26
2551	3.1246496399730857e-26
2552	3.094913270504667e-26
2553	3.065602182946331e-26
2554	3.0367061123137513e-26
2555	3.008215006254486e-26
2556	2.9801179281832417e-26
2557	2.952406610817143e-26
2558	2.925071874303847e-26
2559	2.898104725663114e-26
2560	2.8714963543268834e-26
2561	2.8450648773852413e-26
2562	2.8189810160603944e-26
2563	2.79323912389945e-26
2564	2.767833627403199e-26
2565	2.742759025199943e-26
2566	2.7180090613553e-26
2567	2.6935794164521827e-26
2568	2.669465001354444e-26
2569	2.6456607914342495e-26
2570	2.622161825855865e-26
2571	2.5989624728630105e-26
2572	2.5760588213853844e-26
2573	2.553446276236907e-26
2574	2.5311202993965604e-26
2575	2.5090764093856784e-26
2576	2.487309564591779e-26
2577	2.4658161704547834e-26
2578	2.4445920613340538e-26
2579	2.423633122535377e-26
2580	2.4029352897641793e-26
2581	2.382508560219154e-26
2582	2.3623346480016606e-26
2583	2.342409573809026e-26
2584	2.3227294105700944e-26
2585	2.3032902827538777e-26
2586	2.2840878721378287e-26
2587	2.2651190254885116e-26
2588	2.246380138075041e-26
2589	2.227867651616687e-26
2590	2.2095780536794042e-26
2591	2.1915074355508826e-26
2592	2.1736529304111824e-26
2593	2.1560112674415418e-26
2594	2.1385792172132065e-26
2595	2.1213535911593632e-26
2596	2.1043308454300183e-26
2597	2.087508369484343e-26
2598	2.0708831907164953e-26
2599	2.0544523734722023e-26
2600	2.038213018585598e-26
2601	2.0221658012396167e-26
2602	2.0063043280367532e-26
2603	1.990625836815121e-26
2604	1.9751276001956124e-26
2605	1.9598069251252107e-26
2606	1.9446608424092226e-26
2607	1.9296871163389467e-26
2608	1.914883229834077e-26
2609	1.9002466969678094e-26
2610	1.88577506256474e-26
2611	1.8714656127434995e-26
2612	1.8573163162731194e-26
2613	1.84332487846411e-26
2614	1.8294890325358272e-26
2615	1.8158065392625234e-26
2616	1.8022749452497624e-26
2617	1.788892368947085e-26
2618	1.7756567106827644e-26
2619	1.7625658959109877e-26
2620	1.7496178748981124e-26
2621	1.7368224546686656e-26
2622	1.7241655078883684e-26
2623	1.7116449410487073e-26
2624	1.6992586882075485e-26
2625	1.6870047105790946e-26
2626	1.674880794156859e-26
2627	1.662885207259381e-26
2628	1.6510160395669479e-26
2629	1.6392714054933546e-26
2630	1.6276494438246236e-26
2631	1.6161481354074697e-26
2632	1.6047658955115654e-26
2633	1.5935009784419736e-26
2634	1.582351660735586e-26
2635	1.5713162408422405e-26
2636	1.560392875056249e-26
2637	1.5495801106112299e-26
2638	1.5388763499063676e-26
2639	1.5282800153608318e-26
2640	1.5177895491318157e-26
2641	1.5073897121122017e-26
2642	1.497093108183916e-26
2643	1.4868984680242774e-26
2644	1.4768045351407105e-26
2645	1.466810065750141e-26
2646	1.4569136950499173e-26
2647	1.4471143722815732e-26
2648	1.43741092378647e-26
2649	1.4278021876069742e-26
2650	1.4182870133779006e-26
2651	1.4088641430484403e-26
2652	1.3995325989161412e-26
2653	1.3902912939336862e-26
2654	1.3811391517490302e-26
2655	1.372075106607348e-26
2656	1.3630979903990485e-26
2657	1.3542069001218972e-26
2658	1.3454008288775374e-26
2659	1.3366787795404328e-26
2660	1.3280397646694254e-26
2661	1.319485325221672e-26
2662	1.3110119274210977e-26
2663	1.302618598896703e-26
2664	1.294304377184579e-26
2665	1.2860683096254572e-26
2666	1.2779093615441379e-26
2667	1.2698267148535419e-26
2668	1.2618194681860685e-26
2669	1.253886729232707e-26
2670	1.2460276146505927e-26
2671	1.2382411673978114e-26
2672	1.2305266255552147e-26
2673	1.2228831523788603e-26
2674	1.2153099194225458e-26
2675	1.2078061064541963e-26
2676	1.2003708260758782e-26
2677	1.1930033688503991e-26
2678	1.1857029571615227e-26
2679	1.1784688210040243e-26
2680	1.1713001979079438e-26
2681	1.1642023954529007e-26
2682	1.1571684572403711e-26
2683	1.150197571635079e-26
2684	1.1432889360854691e-26
2685	1.1364417570086024e-26
2686	1.1296551872756959e-26
2687	1.1229285293007926e-26
2688	1.1162610310463017e-26
2689	1.109651948777097e-26
2690	1.103100546956857e-26
2691	1.096606041656181e-26
2692	1.0901677843984773e-26
2693	1.083785077502967e-26
2694	1.0774572308890581e-26
2695	1.0711835619828563e-26
2696	1.0649633400531063e-26
2697	1.0587959670734368e-26
2698	1.052680796086893e-26
2699	1.0466171870895572e-26
2700	1.0406045069463165e-26
2701	1.0346356910512343e-26
2702	1.0287167371346876e-26
2703	1.0228471363911728e-26
2704	1.017026384323633e-26
2705	1.0112539807102213e-26
2706	1.0055293873751246e-26
2707	9.99852165549173e-27
2708	9.9422183800193e-27
2709	9.886379315027023e-27
2710	9.830999767899328e-27
2711	9.776074620680924e-27
2712	9.721599842914532e-27
2713	9.667570973407326e-27
2714	9.613983587884973e-27
2715	9.560833298712717e-27
2716	9.508115418088283e-27
2717	9.455826053483858e-27
2718	9.403961008210132e-27
2719	9.352516119991028e-27
2720	9.3014872607052e-27
2721	9.25090893317647e-27
2722	9.200737575679547e-27
2723	9.150968682783561e-27
2724	9.101597793010281e-27
2725	9.052620488358637e-27
2726	9.004032067732899e-27
2727	8.955828608194637e-27
2728	8.908005899543942e-27
2729	8.860559772155373e-27
2730	8.813486096544625e-27
2731	8.766780486106574e-27
2732	8.720439263098729e-27
2733	8.674458488896371e-27
2734	8.628834262381644e-27
2735	8.58356271954808e-27
2736	8.538639761073757e-27
2737	8.494061937590252e-27
2738	8.449825560998708e-27
2739	8.405926977912638e-27
2740	8.362362569296456e-27
2741	8.31913437147671e-27
2742	8.276233130520379e-27
2743	8.233655306185403e-27
2744	8.191397392089285e-27
2745	8.149455915346513e-27
2746	8.107827205107316e-27
2747	8.066508144569077e-27
2748	8.025495416060339e-27
2749	7.984785733282385e-27
2750	7.944375840977608e-27
2751	7.904262297000394e-27
2752	7.864442180391823e-27
2753	7.824912380610127e-27
2754	7.78566981619892e-27
2755	7.746711434483701e-27
2756	7.708034008023064e-27
2757	7.669634795976327e-27
2758	7.631510880249076e-27
2759	7.593659369731974e-27
2760	7.556077400023017e-27
2761	7.51869995750898e-27
2762	7.481587975129178e-27
2763	7.44473961628768e-27
2764	7.408153052108922e-27
2765	7.371826461490474e-27
2766	7.335757855984138e-27
2767	7.299945650080115e-27
2768	7.264388089404704e-27
2769	7.229083427017404e-27
2770	7.194029923457959e-27
2771	7.159225684721489e-27
2772	7.124669189885297e-27
2773	7.090358762088365e-27
2774	7.056292731633269e-27
2775	7.022469436028059e-27
2776	6.988887068928583e-27
2777	6.955544172034241e-27
2778	6.922439141903189e-27
2779	6.889570382000761e-27
2780	6.856936302736637e-27
2781	6.824600453319279e-27
2782	6.792494587540586e-27
2783	6.760616217439975e-27
2784	6.728962879168868e-27
2785	6.697532132720741e-27
2786	6.66632142549799e-27
2787	6.635328535287096e-27
2788	6.604551125564897e-27
2789	6.573986882215466e-27
2790	6.54363351328237e-27
2791	6.513488630499919e-27
2792	6.483550133879019e-27
2793	6.453815825613114e-27
2794	6.424283528760326e-27
2795	6.394951087015589e-27
2796	6.3658162499775855e-27
2797	6.336877045652126e-27
2798	6.308131406521407e-27
2799	6.2795772845001306e-27
2800	6.251212650725939e-27
2801	6.223016320462047e-27
2802	6.195005956692804e-27
2803	6.1671798921338614e-27
2804	6.139536472741997e-27
2805	6.112074057601621e-27
2806	6.084790920446734e-27
2807	6.057685569721892e-27
2808	6.0307564274659104e-27
2809	6.004001928128676e-27
2810	5.977420518465825e-27
2811	5.951010563858443e-27
2812	5.924770652788303e-27
2813	5.898699291370865e-27
2814	5.872794997358374e-27
2815	5.847056300042097e-27
2816	5.821481653562389e-27
2817	5.796069718659557e-27
2818	5.770819080010687e-27
2819	5.7457283332136614e-27
2820	5.720796084696306e-27
2821	5.696020826391273e-27
2822	5.671401333099233e-27
2823	5.646936263894486e-27
2824	5.622624288095555e-27
2825	5.598464085180934e-27
2826	5.574454268500425e-27
2827	5.5505936332225136e-27
2828	5.526880907597821e-27
2829	5.50331482950305e-27
2830	5.479894146362631e-27
2831	5.45661754361888e-27
2832	5.433483877212589e-27
2833	5.410491940368287e-27
2834	5.387640535361474e-27
2835	5.364928473445747e-27
2836	5.3423545077442185e-27
2837	5.319917551360411e-27
2838	5.297616458583833e-27
2839	5.2754500922195906e-27
2840	5.253417323520451e-27
2841	5.2314992304197836e-27
2842	5.209712926844192e-27
2843	5.188057584643574e-27
2844	5.166532379498902e-27
2845	5.145136490921537e-27
2846	5.123869040478254e-27
2847	5.102729292840621e-27
2848	5.0817164542406985e-27
2849	5.060829734573087e-27
2850	5.040068347393933e-27
2851	5.019431462894521e-27
2852	4.998918360947207e-27
2853	4.978528277683818e-27
2854	4.958260452768251e-27
2855	4.9381141293949556e-27
2856	4.918088492623868e-27
2857	4.8981828700640434e-27
2858	4.87839653070275e-27
2859	4.8587287468901374e-27
2860	4.839178794337707e-27
2861	4.819768242718889e-27
2862	4.8004735882885654e-27
2863	4.7812938001054466e-27
2864	4.7622278555324174e-27
2865	4.743274740160521e-27
2866	4.724433400819714e-27
2867	4.705702898184679e-27
2868	4.6870822536604254e-27
2869	4.668570496465902e-27
2870	4.650166663563143e-27
2871	4.6318697573502565e-27
2872	4.6136788830496115e-27
2873	4.59559311085958e-27
2874	4.577611518340252e-27
2875	4.559733190347331e-27
2876	4.541957176235733e-27
2877	4.524282628858929e-27
2878	4.506708665117752e-27
2879	4.4892344088454325e-27
2880	4.4718589907460175e-27
2881	4.4545687310732465e-27
2882	4.437375887471398e-27
2883	4.420279808075618e-27
2884	4.40327984476439e-27
2885	4.386375353140984e-27
2886	4.369565655840832e-27
2887	4.352850161862852e-27
2888	4.336228246927289e-27
2889	4.319699290315265e-27
2890	4.303262674851155e-27
2891	4.286917752424286e-27
2892	4.270663956117296e-27
2893	4.254500687787329e-27
2894	4.238427352680883e-27
2895	4.2224433594171054e-27
2896	4.206548087363666e-27
2897	4.190740992734006e-27
2898	4.175021502216998e-27
2899	4.1593890457290425e-27
2900	4.1438430563982626e-27
2901	4.128389779664538e-27
2902	4.113021702224267e-27
2903	4.097738173723998e-27
2904	4.082538548328233e-27
2905	4.067422184684876e-27
2906	4.052388416799241e-27
2907	4.0374366486708566e-27
2908	4.022566259378428e-27
2909	4.007776632279728e-27
2910	3.993067154979186e-27
2911	3.978437191785282e-27
2912	3.96388617320257e-27
2913	3.949413506178444e-27
2914	3.9350186017150455e-27
2915	3.920700874838789e-27
2916	3.906459718540731e-27
2917	3.892294588450263e-27
2918	3.878204917915998e-27
2919	3.864190144130508e-27
2920	3.850249708101678e-27
2921	3.836396129382325e-27
2922	3.8226155013307906e-27
2923	3.808907089424111e-27
2924	3.795270165447211e-27
2925	3.781704007431471e-27
2926	3.768207876390917e-27
2927	3.754781091767589e-27
2928	3.7414229557039904e-27
2929	3.728132776297427e-27
2930	3.714909867542747e-27
2931	3.7017535268040635e-27
2932	3.6886631078836424e-27
2933	3.6756379476850645e-27
2934	3.662677388736007e-27
2935	3.649780779134912e-27
2936	3.6369474518822174e-27
2937	3.624176791914216e-27
2938	3.611468168822447e-27
2939	3.598820957515323e-27
2940	3.58623453816846e-27
2941	3.5736518699691374e-27
2942	3.561129997194325e-27
2943	3.5486691518064756e-27
2944	3.536269559669084e-27
2945	3.523931440636943e-27
2946	3.51165498961773e-27
2947	3.499440438578164e-27
2948	3.487287994582458e-27
2949	3.475197858996017e-27
2950	3.463170227572236e-27
2951	3.451205272943394e-27
2952	3.439303201960676e-27
2953	3.4274641984027244e-27
2954	3.415688440736077e-27
2955	3.403976102198594e-27
2956	3.392327335456696e-27
2957	3.380742322881514e-27
2958	3.369221226330639e-27
2959	3.357764202725021e-27
2960	3.3463714041292e-27
2961	3.335123811570656e-27
2962	3.323939005887135e-27
2963	3.3128159375579244e-27
2964	3.301753567824737e-27
2965	3.290750868569079e-27
2966	3.279806808375428e-27
2967	3.268920397368547e-27
2968	3.2580906420496206e-27
2969	3.2473165590592406e-27
2970	3.236597175064913e-27
2971	3.225931512517785e-27
2972	3.215318635529153e-27
2973	3.2047576036857088e-27
2974	3.1942474861393845e-27
2975	3.183787361504319e-27
2976	3.1733763035704302e-27
2977	3.163013427359301e-27
2978	3.152697842778496e-27
2979	3.1424286687724683e-27
2980	3.1322050332282814e-27
2981	3.1220260597022683e-27
2982	3.1118909102158106e-27
2983	3.1017987421934578e-27
2984	3.09174872161294e-27
2985	3.0817400229189284e-27
2986	3.0717718162834235e-27
2987	3.061843308698677e-27
2988	3.0519537026372564e-27
2989	3.042102208681522e-27
2990	3.0322880454448802e-27
2991	3.022510427911479e-27
2992	3.012768605048539e-27
2993	3.0030618219682864e-27
2994	2.9933893314878816e-27
2995	2.9837503940575926e-27
2996	2.9741442776902122e-27
2997	2.9645702578918408e-27
2998	2.95502761759386e-27
2999	2.945515647086235e-27
3000	2.936033643951977e-27

==> anc/svWW.dat <==
************************************************************************
*	The tabulated cross section for 
*	    Wino Wino -> W+ W-
*	computed up to the level O(g^6) in the perturbation theory
*	and with the inclusion of the EW Sommerfeld enhancement
*	For details of the computation see the paper:
*	A. Hryczuk and R. Iengo, arxiv:1111.2916
************************************************************************
m [GeV]	\sigma v [cm^3/s]
100	4.01111153976432e-24
110	4.223175973892636e-24
120	4.0532638180437704e-24
130	3.742957388615082e-24
140	3.4119218890895456e-24
170	2.9293044106460953e-24
180	2.6001052898467512e-24
190	2.3521670760601553e-24
200	2.1506226720055554e-24
210	1.974808612519244e-24
220	1.815740566984481e-24
230	1.6801014525789527e-24
240	1.5597608992934551e-24
250	1.4482363546142162e-24
260	1.3528285985068456e-24
270	1.2674634156827644e-24
280	1.1886683810163373e-24
290	1.1192441361541565e-24
300	1.0545655234955658e-24
310	9.974182089854513e-25
320	9.439065692727239e-25
330	8.962474161970317e-25
340	8.516094984710923e-25
350	8.115160437138309e-25
360	7.738362632174392e-25
370	7.395513438605472e-25
380	7.075664229705406e-25
390	6.784436697922718e-25
400	6.505764402915235e-25
410	6.254498507896788e-25
420	6.011082890329747e-25
430	5.793348102328433e-25
440	5.5898345673836645e-25
450	5.399789678812578e-25
460	5.211924032625507e-25
470	5.0450384726958365e-25
480	4.888659814624584e-25
490	4.741537811067398e-25
500	4.603183558083229e-25
510	4.464325190885797e-25
520	4.341537538651413e-25
530	4.226015991734174e-25
540	4.116419026181514e-25
550	4.0134698095843343e-25
560	3.908488963708259e-25
570	3.8164449337300557e-25
580	3.7292444771368067e-25
590	3.6464740798000596e-25
600	3.5683162308979886e-25
610	3.488031260467523e-25
620	3.4182164028144894e-25
630	3.350860927519296e-25
640	3.287464142612289e-25
650	3.2272609023800185e-25
660	3.1699549717285916e-25
670	3.111486755178573e-25
680	3.0586948382341488e-25
690	3.01161235984273e-25
700	2.9616123931264504e-25
710	2.9174500400511316e-25
720	2.8752231741187676e-25
730	2.8343629853109353e-25
740	2.795567493440368e-25
750	2.759543949353299e-25
760	2.7228042034303777e-25
770	2.69021324346682e-25
780	2.659270133025617e-25
790	2.630285430246951e-25
800	2.5988903628158944e-25
810	2.5724216580054517e-25
820	2.5476733055863413e-25
830	2.5244970246759413e-25
840	2.5021537777139716e-25
850	2.4812025975127088e-25
860	2.461495009879504e-25
870	2.442946390962892e-25
880	2.421338094525205e-25
890	2.40503539943069e-25
900	2.3901651321047904e-25
910	2.3761661194052856e-25
920	2.363042268452256e-25
930	2.3513050467762565e-25
940	2.33997535568191e-25
950	2.3297690996157243e-25
960	2.320596081586175e-25
970	2.312379225519178e-25
980	2.3003613374694666e-25
990	2.293697521352874e-25
1000	2.288405902448441e-25
1010	2.283603904379102e-25
1020	2.279581661316504e-25
1030	2.276563881344294e-25
1040	2.2741743252552497e-25
1050	2.272701082769134e-25
1060	2.2719850002745727e-25
1070	2.2723728685600027e-25
1080	2.2731879072828614e-25
1090	2.2750837331716896e-25
1100	2.27298015709744e-25
1110	2.27650728728843e-25
1120	2.2803769237351746e-25
1130	2.2855049603861762e-25
1140	2.2915581738565346e-25
1150	2.297840054000796e-25
1160	2.305351478105011e-25
1170	2.3136786807506452e-25
1180	2.322655279241985e-25
1190	2.33214826482419e-25
1200	2.343137112270681e-25
1210	2.355065544669416e-25
1220	2.3669984239066236e-25
1230	2.380449550950096e-25
1240	2.394626248785411e-25
1250	2.404930257642964e-25
1260	2.421527637923403e-25
1270	2.438048194220255e-25
1280	2.4560542781442532e-25
1290	2.4751968737247725e-25
1300	2.4951867904973167e-25
1310	2.5162021018307632e-25
1320	2.538214669233208e-25
1330	2.561411540531837e-25
1340	2.5856681212639645e-25
1350	2.6110721118462964e-25
1360	2.6372952681192145e-25
1370	2.665188072752043e-25
1380	2.694754771646759e-25
1390	2.724895936381525e-25
1400	2.756714992550315e-25
1410	2.785227571884421e-25
1420	2.8207787315645103e-25
1430	2.85572188364924e-25
1440	2.8936180215330014e-25
1450	2.9326221284056425e-25
1460	2.9736262676486387e-25
1470	3.0162334205024777e-25
1480	3.0601552897896166e-25
1490	3.1072744439194756e-25
1500	3.154982932133313e-25
1510	3.2057891571050874e-25
1520	3.2582526160052624e-25
1530	3.312773801127804e-25
1540	3.370131071444856e-25
1550	3.429192124643942e-25
1560	3.4872518908320593e-25
1570	3.5521094895857477e-25
1580	3.619681851344398e-25
1590	3.6899661295288628e-25
1600	3.7642342559984374e-25
1610	3.8409455444027803e-25
1620	3.9206845456283113e-25
1630	4.0049565334176326e-25
1640	4.093905345523146e-25
1650	4.184894031298515e-25
1660	4.281536006201063e-25
1670	4.380561752562235e-25
1680	4.484424716926187e-25
1690	4.593621854352276e-25
1700	4.709784857122988e-25
1710	4.831391407090258e-25
1720	4.9583335740323575e-25
1730	5.0929382494748625e-25
1740	5.2328591171150785e-25
1750	5.382164568464314e-25
1760	5.537125825395574e-25
1770	5.701284739025524e-25
1780	5.876449982849959e-25
1790	6.058097984915309e-25
1800	6.253226824286781e-25
1810	6.455151663395649e-25
1820	6.6712391129525315e-25
1830	6.901522031321655e-25
1840	7.141919579738351e-25
1850	7.396134626201336e-25
1860	7.669294999648108e-25
1870	7.959269928822781e-25
1880	8.271326224128099e-25
1890	8.601352075203548e-25
1900	8.95285231492354e-25
1910	9.331078378452077e-25
1920	9.737100244638149e-25
1930	1.017429702612031e-24
1940	1.063656984277771e-24
1950	1.1139954267269221e-24
1960	1.1681297211281694e-24
1970	1.2265122322384084e-24
1980	1.2897235116474149e-24
1990	1.3572353820825116e-24
2000	1.4318202926346597e-24
2010	1.5131481527241213e-24
2020	1.601996175768703e-24
2030	1.6992369727026578e-24
2040	1.806455191542232e-24
2050	1.92384904187391e-24
2060	2.0535927568870897e-24
2070	2.198633379168838e-24
2080	2.3589237865821255e-24
2090	2.5388100956825236e-24
2100	2.7396530552464134e-24
2110	2.966209202378843e-24
2120	3.224490046238438e-24
2130	3.518015412029206e-24
2140	3.852688890459515e-24
2150	4.2388969291167105e-24
2160	4.689522371773123e-24
2170	5.215782173817814e-24
2180	5.834055432870047e-24
2190	6.570889541909852e-24
2200	7.46022764133742e-24
2210	8.54129894373274e-24
2220	9.871562064156599e-24
2230	1.1518744673189963e-23
2240	1.363139777273725e-23
2250	1.637285746885515e-23
2260	2.0002650644718333e-23
2270	2.4914700222832876e-23
2280	3.177667196381305e-23
2290	4.1584466771629456e-23
2300	5.606261798265674e-23
2310	7.772748245715145e-23
2320	1.0938867477760046e-22
2330	1.4991755098583962e-22
2340	1.8325655170082148e-22
2350	1.818493064131793e-22
2360	1.4687735440781094e-22
2370	1.0646423209269777e-22
2380	7.548898853071119e-23
2390	5.441493683401415e-23
2400	4.032309628830303e-23
2410	3.077473656243029e-23
2420	2.4100541971474413e-23
2430	1.9319993874051688e-23
2440	1.5795196185756847e-23
2450	1.3119667116899212e-23
2460	1.106689526843086e-23
2470	9.44834791473062e-24
2480	8.158986208229297e-24
2490	7.113442954060731e-24
2500	6.2546289426195365e-24
2510	5.540684086657032e-24
2520	4.93634384145296e-24
2530	4.429203527434619e-24
2540	3.9962039883443285e-24
2550	3.6232101722227266e-24
2560	3.294907687929527e-24
2570	3.013262885391477e-24
2580	2.766251585150704e-24
2590	2.547669364666484e-24
2600	2.3546499813638786e-24
2610	2.1826105108882612e-24
2620	2.028629764178255e-24
2630	1.890623458303333e-24
2640	1.7662893210207625e-24
2650	1.6532329773493612e-24
2660	1.550811439469407e-24
2670	1.4585358965601451e-24
2680	1.3739843032306544e-24
2690	1.2966081146694993e-24
2700	1.2255884283845156e-24
2710	1.1604287697239049e-24
2720	1.0996069089704756e-24
2730	1.0443419306472401e-24
2740	9.930410261393618e-25
2750	9.454840060287806e-25
2760	9.01296141007604e-25
2770	8.601791023432947e-25
2780	8.2149275128037245e-25
2790	7.857673566363349e-25
2800	7.523686943990949e-25
2810	7.210938565616767e-25
2820	6.917862901664327e-25
2830	6.642510005991993e-25
2840	6.38367385542686e-25
2850	6.137172388271784e-25
2860	5.907889241157831e-25
2870	5.6918148811012615e-25
2880	5.487338484195926e-25
2890	5.294151782389337e-25
2900	5.1111096932366705e-25
2910	4.937802405534989e-25
2920	4.7735474449937335e-25
2930	4.6178948086291975e-25
2940	4.469439598239479e-25
2950	4.328631038682783e-25
2960	4.19442974350215e-25
2970	4.0668938452774025e-25
2980	3.9451807019147737e-25
2990	3.8296249919484715e-25
3000	3.7154510600997772e-25

==> anc/svZA.dat <==
************************************************************************
*	The tabulated cross section for 
*	    Wino Wino -> Z0 gamma
*	computed up to the level O(g^6) in the perturbation theory
*	and with the inclusion of the EW Sommerfeld enhancement
*	For details of the computation see the paper:
*	A. Hryczuk and R. Iengo, arxiv:1111.2916
************************************************************************
m [GeV]	\sigma v [cm^3/s]
1000	6.875606438786326e-27
1001	6.883892618672688e-27
1002	6.892202192164076e-27
1003	6.90053468723567e-27
1004	6.908889629245517e-27
1005	6.917266540919057e-27
1006	6.925664946042409e-27
1007	6.934084357389721e-27
1008	6.942524288772587e-27
1009	6.950984251311455e-27
1010	6.959463753420563e-27
1011	6.967962276510974e-27
1012	6.976479353920822e-27
1013	6.985014491906893e-27
1014	6.993567193944753e-27
1015	7.002136960714386e-27
1016	7.010723306033656e-27
1017	7.019325704995735e-27
1018	7.027943645834626e-27
1019	7.036576613942487e-27
1020	7.04522409185573e-27
1021	7.053837957435153e-27
1022	7.062465895186505e-27
1023	7.071108103686623e-27
1024	7.079764782093847e-27
1025	7.088436130152501e-27
1026	7.097122357808939e-27
1027	7.10582365396762e-27
1028	7.114540217762667e-27
1029	7.123272248938447e-27
1030	7.132019947854184e-27
1031	7.140783494414023e-27
1032	7.149563116587716e-27
1033	7.158359021858296e-27
1034	7.167171418328834e-27
1035	7.176000514727232e-27
1036	7.184846519845228e-27
1037	7.193709644383263e-27
1038	7.202590099114179e-27
1039	7.211488095454963e-27
1040	7.220403845471815e-27
1041	7.229318183836652e-27
1042	7.238250947280521e-27
1043	7.247202644322261e-27
1044	7.256173785596734e-27
1045	7.265164883868625e-27
1046	7.274176447812377e-27
1047	7.28320900229371e-27
1048	7.292263068104707e-27
1049	7.301339168220387e-27
1050	7.31043782781345e-27
1051	7.319559567933345e-27
1052	7.328704926120371e-27
1053	7.337874435810309e-27
1054	7.34706863269404e-27
1055	7.356288054733445e-27
1056	7.365533235737288e-27
1057	7.374804726315262e-27
1058	7.384103072944913e-27
1059	7.39342882443666e-27
1060	7.402782531950838e-27
1061	7.412259262774916e-27
1062	7.42176387792982e-27
1063	7.431295507929612e-27
1064	7.440853278404506e-27
1065	7.450436310069978e-27
1066	7.460043712038525e-27
1067	7.469674603433866e-27
1068	7.47932809170519e-27
1069	7.489003279263362e-27
1070	7.49869926345184e-27
1071	7.508415129747452e-27
1072	7.51814997374364e-27
1073	7.527902879099513e-27
1074	7.53767292429097e-27
1075	7.547459182583644e-27
1076	7.557260715120144e-27
1077	7.567076593280877e-27
1078	7.576905876259592e-27
1079	7.586747617932087e-27
1080	7.596600866831374e-27
1081	7.606346634483777e-27
1082	7.616103463667321e-27
1083	7.62587217417565e-27
1084	7.635653589613759e-27
1085	7.645448537417974e-27
1086	7.655257844117794e-27
1087	7.665082350827033e-27
1088	7.674922897786724e-27
1089	7.684780329151232e-27
1090	7.694655493010653e-27
1091	7.70454923405737e-27
1092	7.71446241752519e-27
1093	7.724395905285081e-27
1094	7.734350563234495e-27
1095	7.744327261322424e-27
1096	7.754326861715453e-27
1097	7.764350257378818e-27
1098	7.77439833352823e-27
1099	7.784471979529929e-27
1100	7.794572088928441e-27
1101	7.804761583647102e-27
1102	7.814978571973604e-27
1103	7.82522302264619e-27
1104	7.835494903735017e-27
1105	7.845794182639142e-27
1106	7.85612081694859e-27
1107	7.866474784138794e-27
1108	7.876856051855561e-27
1109	7.887264587056928e-27
1110	7.897700356010197e-27
1111	7.908163316929955e-27
1112	7.918653443898296e-27
1113	7.929170702926923e-27
1114	7.939715059320759e-27
1115	7.950286477674882e-27
1116	7.960884913562783e-27
1117	7.971510340543807e-27
1118	7.982162723136554e-27
1119	7.992842025133093e-27
1120	8.003548209595694e-27
1121	8.014294507775908e-27
1122	8.025067450384985e-27
1123	8.035866799381873e-27
1124	8.046692314887329e-27
1125	8.057543755173855e-27
1126	8.068420868457557e-27
1127	8.079323419538747e-27
1128	8.090251163128913e-27
1129	8.101203852046799e-27
1130	8.112181237208294e-27
1131	8.123183056619179e-27
1132	8.134209071114939e-27
1133	8.145259028584573e-27
1134	8.156332674968371e-27
1135	8.167429754247709e-27
1136	8.178550007622713e-27
1137	8.189693176142516e-27
1138	8.20085899805315e-27
1139	8.212047209600613e-27
1140	8.223257545020529e-27
1141	8.234453803774494e-27
1142	8.24567209441249e-27
1143	8.256912692604538e-27
1144	8.268175874971203e-27
1145	8.279461919090811e-27
1146	8.290771099234873e-27
1147	8.30210370026205e-27
1148	8.313460003732537e-27
1149	8.324840292191348e-27
1150	8.33624484917583e-27
1151	8.347673944487105e-27
1152	8.359127882101602e-27
1153	8.370606952254359e-27
1154	8.382111446196454e-27
1155	8.393641656202809e-27
1156	8.405197869500713e-27
1157	8.41678038804083e-27
1158	8.428389508733601e-27
1159	8.440025529542519e-27
1160	8.451688749492288e-27
1161	8.463349744924254e-27
1162	8.475038906028044e-27
1163	8.486756986288146e-27
1164	8.498504742818563e-27
1165	8.510282936387922e-27
1166	8.52209231939414e-27
1167	8.533933675064582e-27
1168	8.545807778291989e-27
1169	8.557715407722648e-27
1170	8.569657345783506e-27
1171	8.581634369446108e-27
1172	8.593647280368317e-27
1173	8.605696874796636e-27
1174	8.617783952866789e-27
1175	8.629909318632952e-27
1176	8.64207376850671e-27
1177	8.654278128965493e-27
1178	8.666523218889993e-27
1179	8.678809861195759e-27
1180	8.691138882864673e-27
1181	8.70362466859598e-27
1182	8.716153121721414e-27
1183	8.72872336521498e-27
1184	8.741334516225498e-27
1185	8.753985686034529e-27
1186	8.766675969744868e-27
1187	8.779404479622636e-27
1188	8.792170311660548e-27
1189	8.804972555814676e-27
1190	8.817810295963789e-27
1191	8.830682599391075e-27
1192	8.843588550803941e-27
1193	8.856527218222396e-27
1194	8.869497663425337e-27
1195	8.882498941911275e-27
1196	8.895530092179013e-27
1197	8.908590170407154e-27
1198	8.921678215685816e-27
1199	8.934793260666869e-27
1200	8.947934331526317e-27
1201	8.961026726417566e-27
1202	8.974144073556671e-27
1203	8.987286498113793e-27
1204	9.000454125282483e-27
1205	9.01364708028139e-27
1206	9.026865477236979e-27
1207	9.040109455329225e-27
1208	9.053379142637255e-27
1209	9.066674667268299e-27
1210	9.079996157359469e-27
1211	9.093343732640836e-27
1212	9.106717531868718e-27
1213	9.120117685386705e-27
1214	9.133544323572553e-27
1215	9.14699757683998e-27
1216	9.160477555443139e-27
1217	9.173984415132608e-27
1218	9.187518291481578e-27
1219	9.201079320099617e-27
1220	9.214667636634616e-27
1221	9.228306529094263e-27
1222	9.241972702256316e-27
1223	9.255665941357475e-27
1224	9.26938602955644e-27
1225	9.283132747922985e-27
1226	9.296905847381216e-27
1227	9.310705139864586e-27
1228	9.324530407110193e-27
1229	9.33838142871295e-27
1230	9.352257982114633e-27
1231	9.366159855642648e-27
1232	9.380086806079829e-27
1233	9.394038601085217e-27
1234	9.408015006124701e-27
1235	9.422015784459828e-27
1236	9.436040651389528e-27
1237	9.450089422943738e-27
1238	9.46416186712131e-27
1239	9.478257749656601e-27
1240	9.492376834008157e-27
1241	9.506310752375994e-27
1242	9.520269885935624e-27
1243	9.534257139671755e-27
1244	9.54827543554272e-27
1245	9.562327712588591e-27
1246	9.576416908982994e-27
1247	9.590546020859205e-27
1248	9.604718043704306e-27
1249	9.618935990559714e-27
1250	9.633202892152843e-27
1251	9.647521779151644e-27
1252	9.661895740433162e-27
1253	9.676327865084584e-27
1254	9.690821260449109e-27
1255	9.70537905228257e-27
1256	9.720004368047465e-27
1257	9.734700391909528e-27
1258	9.749470310064064e-27
1259	9.764317327792244e-27
1260	9.779244669644163e-27
1261	9.794700039042762e-27
1262	9.81023696388053e-27
1263	9.825852001058267e-27
1264	9.841541684347705e-27
1265	9.857302524170038e-27
1266	9.873130990996669e-27
1267	9.889023568388055e-27
1268	9.904976699525506e-27
1269	9.920986803400448e-27
1270	9.937050274618387e-27
1271	9.953163479596713e-27
1272	9.969322768118307e-27
1273	9.985524461410005e-27
1274	1.000176485558149e-26
1275	1.001804022145643e-26
1276	1.0034346759481098e-26
1277	1.0050680745600125e-26
1278	1.0067038385043627e-26
1279	1.0083415857128482e-26
1280	1.0099809315118428e-26
1281	1.0115770463755232e-26
1282	1.0131745067300024e-26
1283	1.014773593136201e-26
1284	1.016374587893857e-26
1285	1.017977775050772e-26
1286	1.0195834384672338e-26
1287	1.0211918681489765e-26
1288	1.0228033539332976e-26
1289	1.0244181874462222e-26
1290	1.02603666211388e-26
1291	1.0276590713790164e-26
1292	1.0292857145487228e-26
1293	1.0309168909702865e-26
1294	1.0325529018405524e-26
1295	1.034194050219541e-26
1296	1.0358406393700568e-26
1297	1.0374929782149804e-26
1298	1.039151375908316e-26
1299	1.0408161435259917e-26
1300	1.0424875940818627e-26
1301	1.0442000259606963e-26
1302	1.0459193745595451e-26
1303	1.0476454444845612e-26
1304	1.0493780389016694e-26
1305	1.0511169595245151e-26
1306	1.052862002521946e-26
1307	1.0546129717693481e-26
1308	1.0563696655716173e-26
1309	1.0581318807336913e-26
1310	1.0598994125491416e-26
1311	1.0616720599906358e-26
1312	1.0634496087916844e-26
1313	1.065231848345299e-26
1314	1.0670185664896606e-26
1315	1.0688095494973915e-26
1316	1.0706045735228026e-26
1317	1.0724034323558996e-26
1318	1.0742059096435147e-26
1319	1.0760117874241379e-26
1320	1.0778208461179456e-26
1321	1.0796093888346642e-26
1322	1.08140094173021e-26
1323	1.0831956360266008e-26
1324	1.0849936037238246e-26
1325	1.0867949776047885e-26
1326	1.0885998878461419e-26
1327	1.0904084730557644e-26
1328	1.0922208692438205e-26
1329	1.0940372132235982e-26
1330	1.0958576426169686e-26
1331	1.0976823028391198e-26
1332	1.0995113244198608e-26
1333	1.1013448456974123e-26
1334	1.1031830058426862e-26
1335	1.1050259448652583e-26
1336	1.1068737851010491e-26
1337	1.1087266914088207e-26
1338	1.1105848109766893e-26
1339	1.1124482918533684e-26
1340	1.1143172829547713e-26
1341	1.116197371895356e-26
1342	1.1180832064452514e-26
1343	1.1199748537025421e-26
1344	1.1218723810878853e-26
1345	1.1237758563471697e-26
1346	1.125685348576115e-26
1347	1.1276009249014038e-26
1348	1.1295226538053734e-26
1349	1.1314506041065246e-26
1350	1.1333848449622956e-26
1351	1.13532543925802e-26
1352	1.1372724651062627e-26
1353	1.139225994350409e-26
1354	1.1411860991832592e-26
1355	1.1431528521499602e-26
1356	1.1451263191781735e-26
1357	1.1471065822442153e-26
1358	1.1490937167102979e-26
1359	1.1510877983022262e-26
1360	1.1530889031125327e-26
1361	1.1551069912024957e-26
1362	1.1571321411891972e-26
1363	1.1591642793190885e-26
1364	1.1612033311405884e-26
1365	1.1632492214984822e-26
1366	1.1653018696394592e-26
1367	1.1673612050961104e-26
1368	1.1694271517903193e-26
1369	1.1714996329174823e-26
1370	1.1735785709408968e-26
1371	1.1756638853576585e-26
1372	1.1777554999360199e-26
1373	1.1798533354662085e-26
1374	1.1819573119837138e-26
1375	1.1840673487636671e-26
1376	1.186183361921662e-26
1377	1.1883052721875185e-26
1378	1.1904329971196827e-26
1379	1.1925664534935433e-26
1380	1.1947055572958025e-26
1381	1.1968459221012724e-26
1382	1.1989918134724691e-26
1383	1.2011432107869836e-26
1384	1.2033000930920047e-26
1385	1.2054624391021065e-26
1386	1.2076302248009817e-26
1387	1.2098034312266131e-26
1388	1.2119820366810801e-26
1389	1.2141660191246871e-26
1390	1.216355356173692e-26
1391	1.2185500225086527e-26
1392	1.2207499982878717e-26
1393	1.2229552607288107e-26
1394	1.2251657866955012e-26
1395	1.2273815526962034e-26
1396	1.229602531010696e-26
1397	1.2318287022670886e-26
1398	1.2340600428595308e-26
1399	1.236296528816723e-26
1400	1.2385381357995328e-26
1401	1.240769869564886e-26
1402	1.2430068440458879e-26
1403	1.2452492608268032e-26
1404	1.2474973228157716e-26
1405	1.2497512342546002e-26
1406	1.2520111960636517e-26
1407	1.2542774210141727e-26
1408	1.2565501185756018e-26
1409	1.2588294995919425e-26
1410	1.2611157762926037e-26
1411	1.2634091599478877e-26
1412	1.2657098685360904e-26
1413	1.2680181190987009e-26
1414	1.2703341301079856e-26
1415	1.2726581214789333e-26
1416	1.2749903116118469e-26
1417	1.2773309270561004e-26
1418	1.2796801928709394e-26
1419	1.282038335608241e-26
1420	1.2844055833256278e-26
1421	1.2867979859535848e-26
1422	1.2891997775258026e-26
1423	1.2916109515354535e-26
1424	1.294031501183951e-26
1425	1.2964614193783622e-26
1426	1.2989006956124738e-26
1427	1.3013493260922398e-26
1428	1.3038073036049543e-26
1429	1.3062746206329878e-26
1430	1.3087512693511164e-26
1431	1.3112372384314215e-26
1432	1.313732523415847e-26
1433	1.316237116338223e-26
1434	1.318751008913914e-26
1435	1.32127419253706e-26
1436	1.323806654989737e-26
1437	1.326348391125216e-26
1438	1.3288993921792394e-26
1439	1.331459649055155e-26
1440	1.334029152321052e-26
1441	1.336615837682277e-26
1442	1.3392116623077553e-26
1443	1.341816496063228e-26
1444	1.344430207504331e-26
1445	1.347052663865513e-26
1446	1.3496837278646913e-26
1447	1.3523232680406795e-26
1448	1.3549711483940167e-26
1449	1.3576272315598407e-26
1450	1.360291378796813e-26
1451	1.3629634466008938e-26
1452	1.365643297663191e-26
1453	1.3683307898905214e-26
1454	1.3710257797691523e-26
1455	1.373728122353764e-26
1456	1.37643766739972e-26
1457	1.3791542718859022e-26
1458	1.381877787470496e-26
1459	1.3846080643362477e-26
1460	1.387344951179472e-26
1461	1.3900577566577027e-26
1462	1.392777202057775e-26
1463	1.395503595943891e-26
1464	1.3982372491176987e-26
1465	1.4009784746356473e-26
1466	1.4037275838067575e-26
1467	1.4064848992755357e-26
1468	1.4092507419763878e-26
1469	1.4120254351723578e-26
1470	1.414809304474632e-26
1471	1.417602676451675e-26
1472	1.4204058832346157e-26
1473	1.42321925795329e-26
1474	1.4260431361682224e-26
1475	1.4288778558923953e-26
1476	1.4317237504583395e-26
1477	1.434581171794156e-26
1478	1.4374504671948024e-26
1479	1.4403319865000305e-26
1480	1.4432260821186003e-26
1481	1.4461687420705364e-26
1482	1.4491243039435354e-26
1483	1.4520925881557157e-26
1484	1.4550734132533208e-26
1485	1.458066595892409e-26
1486	1.4610719465588828e-26
1487	1.4640892833996167e-26
1488	1.4671184183563183e-26
1489	1.4701591614078825e-26
1490	1.4732113205521564e-26
1491	1.4762746972717987e-26
1492	1.4793491011916214e-26
1493	1.4824343353866977e-26
1494	1.485530200878859e-26
1495	1.4886364966185618e-26
1496	1.4917530146327736e-26
1497	1.4948795557160753e-26
1498	1.498015913705515e-26
1499	1.5011618802951672e-26
1500	1.5043172450181133e-26
1501	1.5074559316792837e-26
1502	1.5106038683179937e-26
1503	1.5137612315255777e-26
1504	1.516928199051689e-26
1505	1.520104949814054e-26
1506	1.5232916588813623e-26
1507	1.526488513819852e-26
1508	1.5296956983691147e-26
1509	1.5329133974780533e-26
1510	1.5361417973153963e-26
1511	1.5393810802546343e-26
1512	1.5426314412171076e-26
1513	1.5458930713529775e-26
1514	1.5491661630766083e-26
1515	1.5524509100778729e-26
1516	1.5557475020840562e-26
1517	1.5590561419311147e-26
1518	1.5623770285183676e-26
1519	1.5657103620684015e-26
1520	1.569056344139229e-26
1521	1.5724271036720112e-26
1522	1.575810793418416e-26
1523	1.5792074394294084e-26
1524	1.582617067536007e-26
1525	1.586039703347097e-26
1526	1.589475368889363e-26
1527	1.592924093516858e-26
1528	1.5963859029988288e-26
1529	1.599860822873986e-26
1530	1.6033488784481962e-26
1531	1.6068500870154068e-26
1532	1.6103644831268247e-26
1533	1.6138920933217718e-26
1534	1.6174329438988744e-26
1535	1.620987060913653e-26
1536	1.6245544647148216e-26
1537	1.6281351876888467e-26
1538	1.6317292565139868e-26
1539	1.6353366976167225e-26
1540	1.6389575371692345e-26
1541	1.642596749769588e-26
1542	1.6462493618458265e-26
1543	1.649915325074227e-26
1544	1.6535945901790554e-26
1545	1.6572871069235445e-26
1546	1.660992817963221e-26
1547	1.6647116787813767e-26
1548	1.668443637739707e-26
1549	1.6721886422037468e-26
1550	1.6759466385335883e-26
1551	1.679717567986132e-26
1552	1.6835013799911877e-26
1553	1.687298018859548e-26
1554	1.6911074278598693e-26
1555	1.694929549209082e-26
1556	1.6987643096698158e-26
1557	1.7026116673113012e-26
1558	1.7064715647401527e-26
1559	1.710343943476168e-26
1560	1.7142287439425054e-26
1561	1.718107748467652e-26
1562	1.7219992407200005e-26
1563	1.7259034333948578e-26
1564	1.7298205406367416e-26
1565	1.733750778052359e-26
1566	1.7376943529295943e-26
1567	1.741651496077495e-26
1568	1.745622430020813e-26
1569	1.7496073788029136e-26
1570	1.7536065679997668e-26
1571	1.757620217320712e-26
1572	1.7616485647129676e-26
1573	1.765691842292038e-26
1574	1.7697502837660204e-26
1575	1.7738241244506555e-26
1576	1.777913593588166e-26
1577	1.7820189393722925e-26
1578	1.786140403960811e-26
1579	1.7902782311836564e-26
1580	1.794432666559082e-26
1581	1.7986209766101707e-26
1582	1.802826218342257e-26
1583	1.8070483857818797e-26
1584	1.8112874722150502e-26
1585	1.815543470179422e-26
1586	1.8198163632187967e-26
1587	1.8241061526427174e-26
1588	1.828412830758542e-26
1589	1.8327363890958312e-26
1590	1.8370768183981766e-26
1591	1.8414341000898898e-26
1592	1.8458082339693482e-26
1593	1.8501992105072597e-26
1594	1.8546070193578323e-26
1595	1.8590316493502987e-26
1596	1.863473079650868e-26
1597	1.8679313084446882e-26
1598	1.8724063242454227e-26
1599	1.8768981147100793e-26
1600	1.8814066666301878e-26
1601	1.8859223148178892e-26
1602	1.8904547951628123e-26
1603	1.8950042406129636e-26
1604	1.899570784676078e-26
1605	1.9041545614246926e-26
1606	1.908755696028829e-26
1607	1.9133743355407743e-26
1608	1.918010618130603e-26
1609	1.9226646825573572e-26
1610	1.927336668174418e-26
1611	1.9320267000050165e-26
1612	1.9367349372604392e-26
1613	1.9414615248489258e-26
1614	1.9462066083005583e-26
1615	1.9509703337729475e-26
1616	1.9557528538082242e-26
1617	1.9605543086512101e-26
1618	1.965374844936536e-26
1619	1.9702146099475978e-26
1620	1.9750737516225007e-26
1621	1.9799566575324066e-26
1622	1.9848592021795964e-26
1623	1.9897814773993093e-26
1624	1.9947235750517897e-26
1625	1.9996855870218378e-26
1626	2.0046675977773982e-26
1627	2.0096697085469335e-26
1628	2.0146920131498823e-26
1629	2.0197346054312464e-26
1630	2.024797579261086e-26
1631	2.0298810274646946e-26
1632	2.0349850452964712e-26
1633	2.0401097269662572e-26
1634	2.0452551667071523e-26
1635	2.0504214587749222e-26
1636	2.055608666334453e-26
1637	2.060816922553173e-26
1638	2.06604632954538e-26
1639	2.0712969894587188e-26
1640	2.0765690044736615e-26
1641	2.081824536176669e-26
1642	2.087101998693881e-26
1643	2.0924020702008196e-26
1644	2.097725434984558e-26
1645	2.1030727835087225e-26
1646	2.1084447948991948e-26
1647	2.1138421941359916e-26
1648	2.1192656950210886e-26
1649	2.124716017815089e-26
1650	2.1301938893096535e-26
1651	2.1357000297381665e-26
1652	2.1412351956213703e-26
1653	2.14680013709204e-26
1654	2.152395611125277e-26
1655	2.1580223816189133e-26
1656	2.1636812058001795e-26
1657	2.1693728787426583e-26
1658	2.1750981890380312e-26
1659	2.180857932545713e-26
1660	2.1866529124818456e-26
1661	2.192600976331576e-26
1662	2.1985847888953357e-26
1663	2.2046034000875498e-26
1664	2.2106558478245903e-26
1665	2.2167411578696e-26
1666	2.2228583288991475e-26
1667	2.2290063803669995e-26
1668	2.235184304361588e-26
1669	2.2413910802169917e-26
1670	2.247625674363355e-26
1671	2.2538870247865788e-26
1672	2.2601740908884193e-26
1673	2.266485803361666e-26
1674	2.272821079418888e-26
1675	2.2791788226493764e-26
1676	2.2855579068749652e-26
1677	2.291957228001004e-26
1678	2.2983756519161681e-26
1679	2.3048120303382979e-26
1680	2.311265200678943e-26
1681	2.317601679672897e-26
1682	2.3239538309525626e-26
1683	2.3303224660213616e-26
1684	2.3367084043992885e-26
1685	2.3431124736956242e-26
1686	2.3495354923366022e-26
1687	2.3559783260033508e-26
1688	2.3624418313775344e-26
1689	2.368926873550134e-26
1690	2.3754343261042056e-26
1691	2.381965053137008e-26
1692	2.3885199680335313e-26
1693	2.3950999748985178e-26
1694	2.4017059866909003e-26
1695	2.4083389253174312e-26
1696	2.4149997038699387e-26
1697	2.421689284746666e-26
1698	2.4284086217591245e-26
1699	2.4351586780740736e-26
1700	2.4419404263188985e-26
1701	2.4488085080686766e-26
1702	2.4557097637407955e-26
1703	2.4626443838626505e-26
1704	2.4696125593764943e-26
1705	2.4766144816414462e-26
1706	2.4836503248611322e-26
1707	2.490720303183448e-26
1708	2.4978246136366283e-26
1709	2.5049634536844718e-26
1710	2.5121370212283605e-26
1711	2.5193454923411784e-26
1712	2.5265890936162996e-26
1713	2.5338680298642258e-26
1714	2.5411825063552676e-26
1715	2.5485327288216592e-26
1716	2.5559188812312057e-26
1717	2.563341198006923e-26
1718	2.5707998918543407e-26
1719	2.5782951759638985e-26
1720	2.585827264013161e-26
1721	2.593397834627669e-26
1722	2.6010056303268007e-26
1723	2.6086508494380654e-26
1724	2.616333690526181e-26
1725	2.624054352392065e-26
1726	2.6318130098464667e-26
1727	2.6396098924120747e-26
1728	2.647445205668356e-26
1729	2.6553191554430804e-26
1730	2.6632319478111755e-26
1731	2.671183763790131e-26
1732	2.679174841543905e-26
1733	2.687205394229281e-26
1734	2.6952756352630683e-26
1735	2.703385778320867e-26
1736	2.7115360108953793e-26
1737	2.7197265801931386e-26
1738	2.727957707291586e-26
1739	2.7362296135406134e-26
1740	2.744542520561234e-26
1741	2.75288666390802e-26
1742	2.7612723467947087e-26
1743	2.7696999502246203e-26
1744	2.7781698573913647e-26
1745	2.786682453701213e-26
1746	2.795238097890522e-26
1747	2.803837215952663e-26
1748	2.8124802073218335e-26
1749	2.821167473759011e-26
1750	2.829899419375932e-26
1751	2.83867642041769e-26
1752	2.847498923531812e-26
1753	2.856367347617892e-26
1754	2.865282114048489e-26
1755	2.8742436466948024e-26
1756	2.8832523402988056e-26
1757	2.8923086633305144e-26
1758	2.901413055258082e-26
1759	2.910565958179223e-26
1760	2.919767816848693e-26
1761	2.9290839984214255e-26
1762	2.9384494850696085e-26
1763	2.947863748608123e-26
1764	2.9573262506961655e-26
1765	2.966836442698415e-26
1766	2.9763937308149906e-26
1767	2.985997588763614e-26
1768	2.9956474449042135e-26
1769	3.005342716769261e-26
1770	3.0150828109214664e-26
1771	3.024867086405975e-26
1772	3.0346949728672525e-26
1773	3.044565852237522e-26
1774	3.054479094934199e-26
1775	3.064434059714112e-26
1776	3.0744300554870354e-26
1777	3.0844664647411966e-26
1778	3.09454261992108e-26
1779	3.104657841253507e-26
1780	3.11481143659857e-26
1781	3.124805146119976e-26
1782	3.1348374736175203e-26
1783	3.144910709985001e-26
1784	3.155027173511814e-26
1785	3.165189210208565e-26
1786	3.1753991524775564e-26
1787	3.185659454815399e-26
1788	3.195972558916342e-26
1789	3.2063409356416673e-26
1790	3.216767085401509e-26
1791	3.2272534943533313e-26
1792	3.237802778377895e-26
1793	3.248417540035935e-26
1794	3.2591004131221996e-26
1795	3.2698540631093826e-26
1796	3.280681141303847e-26
1797	3.29158443572443e-26
1798	3.3025667212967915e-26
1799	3.313630806574193e-26
1800	3.3247795342499884e-26
1801	3.336320776834385e-26
1802	3.3479500090201413e-26
1803	3.359665547239884e-26
1804	3.3714656785035177e-26
1805	3.383348659902401e-26
1806	3.3953127155438224e-26
1807	3.4073560444009567e-26
1808	3.419476811481333e-26
1809	3.431673149894994e-26
1810	3.443943160359908e-26
1811	3.456284783340946e-26
1812	3.468696212259755e-26
1813	3.481175479709879e-26
1814	3.4937205840618576e-26
1815	3.5063294889743194e-26
1816	3.519000119201953e-26
1817	3.531730372138713e-26
1818	3.544518105316498e-26
1819	3.55736113961595e-26
1820	3.5702572587842273e-26
1821	3.582970060417741e-26
1822	3.595733237711855e-26
1823	3.608548052394848e-26
1824	3.621415779710872e-26
1825	3.6343377085775e-26
1826	3.64731508356705e-26
1827	3.660349294050868e-26
1828	3.6734416855664815e-26
1829	3.6865936180502155e-26
1830	3.6998064660129104e-26
1831	3.713081556510457e-26
1832	3.7264203713945856e-26
1833	3.739824345624128e-26
1834	3.753294929538158e-26
1835	3.7668335890516786e-26
1836	3.78044171307324e-26
1837	3.7941209150832303e-26
1838	3.807872732254414e-26
1839	3.8216987182567425e-26
1840	3.835600443475147e-26
1841	3.849552615410566e-26
1842	3.8635839248076226e-26
1843	3.87769640713174e-26
1844	3.891892121686556e-26
1845	3.9061731519480925e-26
1846	3.920541452897959e-26
1847	3.934999348365159e-26
1848	3.9495490348762206e-26
1849	3.964192734708848e-26
1850	3.9789326962677226e-26
1851	3.993771152018975e-26
1852	4.0087104567608593e-26
1853	4.023752950288648e-26
1854	4.0389010001611565e-26
1855	4.054157002120537e-26
1856	4.0695232905567857e-26
1857	4.085002431148979e-26
1858	4.1005969294172325e-26
1859	4.116309320942637e-26
1860	4.1321421718363723e-26
1861	4.148379291958748e-26
1862	4.1647401159571704e-26
1863	4.18122303664639e-26
1864	4.1978264105872545e-26
1865	4.2145485574242863e-26
1866	4.2313876615888894e-26
1867	4.2483420887053127e-26
1868	4.265410068223509e-26
1869	4.282589790121878e-26
1870	4.299879404228769e-26
1871	4.31727691607062e-26
1872	4.334780522222041e-26
1873	4.3523882739963075e-26
1874	4.370098179950331e-26
1875	4.3879082051913443e-26
1876	4.4058161609519673e-26
1877	4.423820060249475e-26
1878	4.4419177612693286e-26
1879	4.460107076094484e-26
1880	4.478385769998632e-26
1881	4.4964581660308524e-26
1882	4.514617347378822e-26
1883	4.5328654455270743e-26
1884	4.5512046171178625e-26
1885	4.56963704428565e-26
1886	4.588164811460392e-26
1887	4.6067903069419523e-26
1888	4.625515822510304e-26
1889	4.64434367701529e-26
1890	4.663276216752633e-26
1891	4.682315684609827e-26
1892	4.7014646466879653e-26
1893	4.720725566984179e-26
1894	4.740100938704773e-26
1895	4.759593284687258e-26
1896	4.779205017809888e-26
1897	4.798938896182156e-26
1898	4.8187975693958486e-26
1899	4.8387837186445716e-26
1900	4.858900057196784e-26
1901	4.879153253743142e-26
1902	4.899542174215158e-26
1903	4.920069605745942e-26
1904	4.940738368666958e-26
1905	4.9615513170190487e-26
1906	4.9825111795223516e-26
1907	5.0036210782696716e-26
1908	5.024884011765069e-26
1909	5.046303014601209e-26
1910	5.0678811580305677e-26
1911	5.089621383123266e-26
1912	5.1115270450792853e-26
1913	5.133601370827632e-26
1914	5.155847626607424e-26
1915	5.178269118605853e-26
1916	5.200869014522338e-26
1917	5.223650925805187e-26
1918	5.246618327542383e-26
1919	5.269774737726952e-26
1920	5.293123717969205e-26
1921	5.31699857192087e-26
1922	5.341071336118177e-26
1923	5.365340715404736e-26
1924	5.389805368639131e-26
1925	5.414463907707169e-26
1926	5.439314692428652e-26
1927	5.464356492266423e-26
1928	5.489587823584493e-26
1929	5.515007152051752e-26
1930	5.540612891602316e-26
1931	5.566403185086862e-26
1932	5.592376612035599e-26
1933	5.618531479852446e-26
1934	5.644866040304669e-26
1935	5.671378488429464e-26
1936	5.698066728205314e-26
1937	5.724929128717838e-26
1938	5.751963766934686e-26
1939	5.779168659003891e-26
1940	5.806541759104872e-26
1941	5.833704795686702e-26
1942	5.861033887424941e-26
1943	5.888532611256077e-26
1944	5.916204588734994e-26
1945	5.944053486713381e-26
1946	5.97208274847985e-26
1947	6.000296469740768e-26
1948	6.028698525414397e-26
1949	6.057292839045243e-26
1950	6.086083383570301e-26
1951	6.115073902339208e-26
1952	6.144268818326911e-26
1953	6.173672327949367e-26
1954	6.203288680739122e-26
1955	6.233122180209913e-26
1956	6.263176865417716e-26
1957	6.293457548710844e-26
1958	6.323968781440071e-26
1959	6.354715173153314e-26
1960	6.385701392571047e-26
1961	6.417072275964208e-26
1962	6.448691878215055e-26
1963	6.480562984738924e-26
1964	6.512688401378635e-26
1965	6.545070954633404e-26
1966	6.577713134368345e-26
1967	6.610618254857011e-26
1968	6.643789296148722e-26
1969	6.677229260553409e-26
1970	6.710941172893605e-26
1971	6.74492769743226e-26
1972	6.779192382692601e-26
1973	6.813738419288382e-26
1974	6.848569022111657e-26
1975	6.883687430610486e-26
1976	6.919096496748638e-26
1977	6.954800023953548e-26
1978	6.990801431091311e-26
1979	7.027104163531153e-26
1980	7.063711693451773e-26
1981	7.100732791305391e-26
1982	7.138065354622309e-26
1983	7.175711431921525e-26
1984	7.213673065879518e-26
1985	7.251952292940038e-26
1986	7.290550663560414e-26
1987	7.329470797999137e-26
1988	7.368714832587626e-26
1989	7.408284896743344e-26
1990	7.448183112538325e-26
1991	7.488411070445787e-26
1992	7.528971529374625e-26
1993	7.569866718943251e-26
1994	7.611098860681986e-26
1995	7.65267016755605e-26
1996	7.694582276494831e-26
1997	7.736838088489056e-26
1998	7.779439931040172e-26
1999	7.822390122261986e-26
2000	7.865690970353408e-26
2001	7.909174174905252e-26
2002	7.953013411756005e-26
2003	7.99721370874222e-26
2004	8.041780142045771e-26
2005	8.086717836873912e-26
2006	8.132031281080571e-26
2007	8.177726556259052e-26
2008	8.223809112499535e-26
2009	8.270284453274178e-26
2010	8.317158136202926e-26
2011	8.364435064916726e-26
2012	8.412121791095926e-26
2013	8.46022421869884e-26
2014	8.508748310629403e-26
2015	8.557700089598889e-26
2016	8.607084858795987e-26
2017	8.656909735379211e-26
2018	8.70718112402928e-26
2019	8.75790549463196e-26
2020	8.809089383248558e-26
2021	8.86067601546674e-26
2022	8.912735844578784e-26
2023	8.965276784207563e-26
2024	9.018306843328212e-26
2025	9.071834127902734e-26
2026	9.125865917447274e-26
2027	9.180411669500608e-26
2028	9.235480025101937e-26
2029	9.291079731397825e-26
2030	9.347219643495845e-26
2031	9.403907714354456e-26
2032	9.461154281430321e-26
2033	9.518968791247777e-26
2034	9.577360808616863e-26
2035	9.636340018737017e-26
2036	9.69591509840034e-26
2037	9.756097388810096e-26
2038	9.81689723560657e-26
2039	9.878325116579834e-26
2040	9.940391644060382e-26
2041	1.0003637607392037e-25
2042	1.0067542937170136e-25
2043	1.0132110806317654e-25
2044	1.0197344323809992e-25
2045	1.0263246531992883e-25
2046	1.0329818995517442e-25
2047	1.0397066368859909e-25
2048	1.0464991834420296e-25
2049	1.053359850040146e-25
2050	1.060288939781849e-25
2051	1.067286604424327e-25
2052	1.0743533091552014e-25
2053	1.0814893683650454e-25
2054	1.0886950878542793e-25
2055	1.0959707644990218e-25
2056	1.1033165261983037e-25
2057	1.1107328497906997e-25
2058	1.1182200437711822e-25
2059	1.1257784067441915e-25
2060	1.1334082270503054e-25
2061	1.1410175064253508e-25
2062	1.148698958056349e-25
2063	1.156454295833087e-25
2064	1.1642852614122582e-25
2065	1.17219362479291e-25
2066	1.1801809904412872e-25
2067	1.1882494289540778e-25
2068	1.196400848276496e-25
2069	1.2046371877323681e-25
2070	1.212960418697141e-25
2071	1.2213723296084213e-25
2072	1.2298752265465117e-25
2073	1.2384712359662467e-25
2074	1.2471625199057796e-25
2075	1.2559512767736021e-25
2076	1.264839504812542e-25
2077	1.2738297730588164e-25
2078	1.2829244541885907e-25
2079	1.292125961355929e-25
2080	1.3014367491132264e-25
2081	1.3109741308759028e-25
2082	1.3206258582752782e-25
2083	1.3303928174566747e-25
2084	1.3402758879115641e-25
2085	1.350275941995029e-25
2086	1.360393551163496e-25
2087	1.3706299368704652e-25
2088	1.3809860214974635e-25
2089	1.3914627191784072e-25
2090	1.4020609352477754e-25
2091	1.4127812389736651e-25
2092	1.4236249227944338e-25
2093	1.434592945177456e-25
2094	1.445686254521915e-25
2095	1.4569057885277293e-25
2096	1.468252109081041e-25
2097	1.479726583873654e-25
2098	1.4913302071758205e-25
2099	1.50306396110593e-25
2100	1.5149288149086505e-25
2101	1.5267856974377855e-25
2102	1.5387755553403666e-25
2103	1.5509015631960745e-25
2104	1.563166950276827e-25
2105	1.5755750017813429e-25
2106	1.5881286026571701e-25
2107	1.6008317228114078e-25
2108	1.613687939356014e-25
2109	1.6267008923061024e-25
2110	1.6398742860478353e-25
2111	1.6532113796726618e-25
2112	1.6667166466268486e-25
2113	1.6803941237327082e-25
2114	1.6942479204149787e-25
2115	1.7082822204469856e-25
2116	1.7225007084740245e-25
2117	1.73690843774101e-25
2118	1.7515099725309033e-25
2119	1.76630996122071e-25
2120	1.7813131383606316e-25
2121	1.7967023586826033e-25
2122	1.812305073010101e-25
2123	1.8281237113135838e-25
2124	1.8441607044026076e-25
2125	1.8604184830637977e-25
2126	1.8768987437381059e-25
2127	1.8936048258757717e-25
2128	1.9105393416519325e-25
2129	1.927704902452012e-25
2130	1.9451041178529323e-25
2131	1.9627387624088502e-25
2132	1.9806124728025508e-25
2133	1.9987280589567284e-25
2134	2.0170883280496683e-25
2135	2.035696083312221e-25
2136	2.054553175933251e-25
2137	2.0736635737022e-25
2138	2.0930303020113998e-25
2139	2.1126563811644372e-25
2140	2.132544824956316e-25
2141	2.1524590821387417e-25
2142	2.1726410286228366e-25
2143	2.1930975882691054e-25
2144	2.213835818511927e-25
2145	2.23486291373127e-25
2146	2.2561849731446013e-25
2147	2.277811010361157e-25
2148	2.2997489676927957e-25
2149	2.322006944783184e-25
2150	2.344593202723389e-25
2151	2.367514774775149e-25
2152	2.39078198836431e-25
2153	2.414403971337521e-25
2154	2.43839003758696e-25
2155	2.4627496920788256e-25
2156	2.487491002519435e-25
2157	2.512625899835942e-25
2158	2.5381649121147406e-25
2159	2.564118788563041e-25
2160	2.5904985056690697e-25
2161	2.617611474555527e-25
2162	2.645175174191259e-25
2163	2.673197210340577e-25
2164	2.701685256204983e-25
2165	2.7306470517967897e-25
2166	2.760088249079571e-25
2167	2.7900193916646724e-25
2168	2.8204489679807285e-25
2169	2.8513855418422973e-25
2170	2.8828377516330638e-25
2171	2.9148118065462656e-25
2172	2.9473195950367382e-25
2173	2.980370616010285e-25
2174	3.0139744530803583e-25
2175	3.048140773521706e-25
2176	3.082876421662821e-25
2177	3.118194830426392e-25
2178	3.154106657485549e-25
2179	3.190622656158477e-25
2180	3.227753674084192e-25
2181	3.2651512279169796e-25
2182	3.30318358272814e-25
2183	3.3418681879531686e-25
2184	3.3812228637970884e-25
2185	3.4212658112810826e-25
2186	3.4620116474110026e-25
2187	3.5034842921974816e-25
2188	3.5457041766902733e-25
2189	3.588692182109728e-25
2190	3.632469652515782e-25
2191	3.6770537393006236e-25
2192	3.7224725345834245e-25
2193	3.768750055328682e-25
2194	3.8159108681061174e-25
2195	3.8639801051271033e-25
2196	3.9129779787656177e-25
2197	3.9629376144948533e-25
2198	4.0138873643521384e-25
2199	4.065856255198237e-25
2200	4.11887400910542e-25
2201	4.173400541133036e-25
2202	4.229044130879967e-25
2203	4.2858317537830705e-25
2204	4.343790854677289e-25
2205	4.402949354824161e-25
2206	4.463327933720594e-25
2207	4.524965037431038e-25
2208	4.587892061433002e-25
2209	4.652140967540176e-25
2210	4.717744292621476e-25
2211	4.784725957299285e-25
2212	4.853131041581799e-25
2213	4.9229962500344e-25
2214	4.994358975265644e-25
2215	5.067257308897493e-25
2216	5.141719062522057e-25
2217	5.217797327648576e-25
2218	5.295535220649974e-25
2219	5.374976700028422e-25
2220	5.456166580423343e-25
2221	5.538585797348719e-25
2222	5.622840188933069e-25
2223	5.708989017421666e-25
2224	5.797093112579355e-25
2225	5.887214920819351e-25
2226	5.979402799685445e-25
2227	6.073742007253047e-25
2228	6.170304277368473e-25
2229	6.269163338345633e-25
2230	6.370394978451819e-25
2231	6.474058246729137e-25
2232	6.580256489551965e-25
2233	6.6890770487237615e-25
2234	6.800609824691779e-25
2235	6.914947364556481e-25
2236	7.032162379095568e-25
2237	7.152380744161319e-25
2238	7.275709464022091e-25
2239	7.402258853889932e-25
2240	7.53214265928764e-25
2241	7.666159065914835e-25
2242	7.803768966002816e-25
2243	7.94509370432046e-25
2244	8.090258156212398e-25
2245	8.239390835912223e-25
2246	8.392592144486484e-25
2247	8.550037228715697e-25
2248	8.711874707167316e-25
2249	8.87825779041309e-25
2250	9.049344429834995e-25
2251	9.22526030397216e-25
2252	9.406218687255741e-25
2253	9.59240270130699e-25
2254	9.784001503650221e-25
2255	9.981210495428165e-25
2256	1.0184189315684816e-24
2257	1.0393197830182021e-24
2258	1.0608462995447806e-24
2259	1.083021979107633e-24
2260	1.1058711514586904e-24
2261	1.1293213712616431e-24
2262	1.1534947245347726e-24
2263	1.1784208577267314e-24
2264	1.2041306206079984e-24
2265	1.230656118995732e-24
2266	1.2580263179880852e-24
2267	1.2862813077606573e-24
2268	1.3154585848688994e-24
2269	1.3455972985820583e-24
2270	1.3767383285711993e-24
2271	1.4089210653065926e-24
2272	1.4421938748742017e-24
2273	1.4766043802018472e-24
2274	1.5122025017375162e-24
2275	1.5490405738577095e-24
2276	1.5871735220822021e-24
2277	1.626658352979237e-24
2278	1.6675556751812713e-24
2279	1.7099293296421785e-24
2280	1.753846567227623e-24
2281	1.7995210278106863e-24
2282	1.8468870333625143e-24
2283	1.8960196952565246e-24
2284	1.946998505281637e-24
2285	1.999907590768192e-24
2286	2.0548608124173577e-24
2287	2.1119206684410695e-24
2288	2.1711810430399606e-24
2289	2.232742082540034e-24
2290	2.2967106007459728e-24
2291	2.36326010202867e-24
2292	2.4324369087398285e-24
2293	2.504355906197731e-24
2294	2.5791409974848858e-24
2295	2.656925761646868e-24
2296	2.7379832531663084e-24
2297	2.82230701776463e-24
2298	2.9100316004302298e-24
2299	3.0013045572625113e-24
2300	3.0962875465904405e-24
2301	3.1952536797659796e-24
2302	3.298227348679105e-24
2303	3.405354400516334e-24
2304	3.516799647195631e-24
2305	3.632748738695096e-24
2306	3.7539300746650405e-24
2307	3.879933752397487e-24
2308	4.01088537864561e-24
2309	4.1469370795091535e-24
2310	4.288270689412045e-24
2311	4.436075098388344e-24
2312	4.5894037527264315e-24
2313	4.748291562202381e-24
2314	4.912808290854521e-24
2315	5.083063986035746e-24
2316	5.2609108825966795e-24
2317	5.444486071083056e-24
2318	5.6335989139722504e-24
2319	5.828098554710254e-24
2320	6.0278829899803754e-24
2321	6.2355014213021875e-24
2322	6.447848549599976e-24
2323	6.664306009633631e-24
2324	6.884285997494258e-24
2325	7.107245699677706e-24
2326	7.335780177276963e-24
2327	7.565860701917962e-24
2328	7.796262981685537e-24
2329	8.02575068181592e-24
2330	8.253096226969646e-24
2331	8.478826790548592e-24
2332	8.700021017219995e-24
2333	8.914958767999743e-24
2334	9.121813867914514e-24
2335	9.318679305375304e-24
2336	9.500772850109855e-24
2337	9.670118136208264e-24
2338	9.82518002364608e-24
2339	9.964186035053063e-24
2340	1.0085148830180452e-23
2341	1.0177338906616325e-23
2342	1.0249652269770237e-23
2343	1.0301723826760658e-23
2344	1.0332852210053352e-23
2345	1.034200968112158e-23
2346	1.0315711177696148e-23
2347	1.0267615664628219e-23
2348	1.019891806726642e-23
2349	1.0110488168227655e-23
2350	1.0002862955138608e-23
2351	9.867301337579943e-24
2352	9.714647075306907e-24
2353	9.546948515986974e-24
2354	9.366040743908964e-24
2355	9.173525292358033e-24
2356	8.967934641308435e-24
2357	8.753547346424585e-24
2358	8.532220990851775e-24
2359	8.305730510387295e-24
2360	8.075744982842546e-24
2361	7.844627088379e-24
2362	7.612351240944109e-24
2363	7.380070092526435e-24
2364	7.148938556459056e-24
2365	6.920094550360323e-24
2366	6.697322837711813e-24
2367	6.4781405610899565e-24
2368	6.26302770155408e-24
2369	6.052502417143726e-24
2370	5.847107660382915e-24
2371	5.649661711579846e-24
2372	5.457795583506672e-24
2373	5.271573630563644e-24
2374	5.091103700482584e-24
2375	4.916528681394449e-24
2376	4.749495070165666e-24
2377	4.5883022424555846e-24
2378	4.4328220340514786e-24
2379	4.2829629658392566e-24
2380	4.1386651496666046e-24
2381	4.001102244233128e-24
2382	3.8687967204812004e-24
2383	3.741556664786036e-24
2384	3.619218241010661e-24
2385	3.5016426204262856e-24
2386	3.389168166761445e-24
2387	3.281121410628209e-24
2388	3.1773142393698612e-24
2389	3.077578429587746e-24
2390	2.9817638198189937e-24
2391	2.8899699009005353e-24
2392	2.801783481353347e-24
2393	2.7170423424384198e-24
2394	2.635598055270131e-24
2395	2.557314881915577e-24
2396	2.4821839428328192e-24
2397	2.409947298987876e-24
2398	2.340472922096626e-24
2399	2.2736382941949196e-24
2400	2.2093297361770593e-24
2401	2.1472748288595875e-24
2402	2.087544701191268e-24
2403	2.0300370210106375e-24
2404	1.9746557569409557e-24
2405	1.9213107871636305e-24
2406	1.8699410421371324e-24
2407	1.8204380838427844e-24
2408	1.772721206081124e-24
2409	1.7267141298219463e-24
2410	1.682344754668856e-24
2411	1.6395533132607064e-24
2412	1.5982652401008691e-24
2413	1.5584172124338672e-24
2414	1.5199490529621474e-24
2415	1.4828035684578992e-24
2416	1.4469276142144432e-24
2417	1.4122683018020272e-24
2418	1.3787759444498055e-24
2419	1.3464031175138593e-24
2420	1.3151045514248632e-24
2421	1.2849412052421776e-24
2422	1.2557620182925504e-24
2423	1.227526690867468e-24
2424	1.2001966868448752e-24
2425	1.1737351516177475e-24
2426	1.1481036990129811e-24
2427	1.1232727201279503e-24
2428	1.0992105825452226e-24
2429	1.07588694390722e-24
2430	1.0532726955879818e-24
2431	1.0313365316036237e-24
2432	1.0100560224851017e-24
2433	9.894061770889407e-25
2434	9.693629592118937e-25
2435	9.499032483126684e-25
2436	9.3100160710498e-25
2437	9.126407420310847e-25
2438	8.948007723808082e-25
2439	8.774625324480628e-25
2440	8.606075437349345e-25
2441	8.442188922097466e-25
2442	8.282790920905559e-25
2443	8.127721712977045e-25
2444	7.9768270257318035e-25
2445	7.82995783292569e-25
2446	7.686945614305734e-25
2447	7.547682602005774e-25
2448	7.41204001619785e-25
2449	7.279893242150993e-25
2450	7.151121683637241e-25
2451	7.025587823827749e-25
2452	6.903205186599186e-25
2453	6.78386922742017e-25
2454	6.66747861758016e-25
2455	6.553935136501048e-25
2456	6.443126107913431e-25
2457	6.334981433462728e-25
2458	6.229415683794851e-25
2459	6.126345935727185e-25
2460	6.025691692294703e-25
2461	5.92678986185157e-25
2462	5.830180259743894e-25
2463	5.735799892101216e-25
2464	5.643587252600795e-25
2465	5.553482290858198e-25
2466	5.465414264925183e-25
2467	5.379341325221704e-25
2468	5.295210455098495e-25
2469	5.212969842237255e-25
2470	5.132568854123256e-25
2471	5.053947941680896e-25
2472	4.977071535155591e-25
2473	4.901894776104099e-25
2474	4.828373789110514e-25
2475	4.756465662487301e-25
2476	4.686120028380911e-25
2477	4.617306492582581e-25
2478	4.549986911453842e-25
2479	4.484123949745967e-25
2480	4.419681065220091e-25
2481	4.357035913869368e-25
2482	4.295723950258492e-25
2483	4.2357070600869935e-25
2484	4.176948113963986e-25
2485	4.11941093842562e-25
2486	4.063054431977777e-25
2487	4.007851660667207e-25
2488	3.9537705509095395e-25
2489	3.9007798287621943e-25
2490	3.8488489971719625e-25
2491	3.797943400096672e-25
2492	3.7480402440003007e-25
2493	3.699112407852842e-25
2494	3.6511334238181995e-25
2495	3.6040774592785977e-25
2496	3.557915164430528e-25
2497	3.5126271528012897e-25
2498	3.468190385642172e-25
2499	3.4245823608888695e-25
2500	3.381781098875512e-25
2501	3.3397699362338777e-25
2502	3.2985236825561152e-25
2503	3.2580225699908316e-25
2504	3.2182472796686015e-25
2505	3.1791789300341413e-25
2506	3.1407961078473825e-25
2507	3.103084508616302e-25
2508	3.066027207122118e-25
2509	3.0296076508857375e-25
2510	2.9938096508038234e-25
2511	2.9586148566728536e-25
2512	2.9240109554624847e-25
2513	2.8899834001882627e-25
2514	2.8565179548912887e-25
2515	2.8236006870891986e-25
2516	2.79121582401904e-25
2517	2.759352715410388e-25
2518	2.7279988109043614e-25
2519	2.6971418210083686e-25
2520	2.6667697109834646e-25
2521	2.636595368882484e-25
2522	2.6068931696785083e-25
2523	2.5776559946874535e-25
2524	2.5488767771148924e-25
2525	2.520548503780804e-25
2526	2.492662646772636e-25
2527	2.4652142859867314e-25
2528	2.4381969568972234e-25
2529	2.411604243848465e-25
2530	2.3854297814415746e-25
2531	2.3596659030020466e-25
2532	2.33430805410665e-25
2533	2.309350354044799e-25
2534	2.2847869681584774e-25
2535	2.2606121089519448e-25
2536	2.236818893822427e-25
2537	2.2134030745765854e-25
2538	2.1903592873055787e-25
2539	2.1676822116844503e-25
2540	2.1453665718507473e-25
2541	2.1236533166245898e-25
2542	2.1022827357776364e-25
2543	2.0812465147477984e-25
2544	2.0605365177196563e-25
2545	2.040144783054231e-25
2546	2.020062621421434e-25
2547	2.0002835374558305e-25
2548	1.980800283558311e-25
2549	1.9616057642448613e-25
2550	1.9426930323596074e-25
2551	1.9240545564223458e-25
2552	1.9056845936096202e-25
2553	1.887576797024018e-25
2554	1.8697249499846932e-25
2555	1.8521229628746358e-25
2556	1.8347641982251676e-25
2557	1.8176436578845277e-25
2558	1.800755778603559e-25
2559	1.784095108848361e-25
2560	1.76765630617414e-25
2561	1.7513238420159222e-25
2562	1.735206650771205e-25
2563	1.7193013795338841e-25
2564	1.7036047155522157e-25
2565	1.6881133858853721e-25
2566	1.672823648964523e-25
2567	1.657732950388707e-25
2568	1.642838258050991e-25
2569	1.628136575554227e-25
2570	1.6136249419091074e-25
2571	1.5992999797329593e-25
2572	1.58515936652298e-25
2573	1.5712003554757374e-25
2574	1.5574202316132284e-25
2575	1.5438163115165864e-25
2576	1.5303855641637552e-25
2577	1.5171258455354575e-25
2578	1.504034657459379e-25
2579	1.4911095302986955e-25
2580	1.4783480227140413e-25
2581	1.465772654122877e-25
2582	1.4533554006078446e-25
2583	1.441093635432561e-25
2584	1.4289847693672928e-25
2585	1.4170262501048943e-25
2586	1.4052152581725715e-25
2587	1.393549695444749e-25
2588	1.3820271909207897e-25
2589	1.3706454068042935e-25
2590	1.3594020379960402e-25
2591	1.3482945400665085e-25
2592	1.3373210135629215e-25
2593	1.326479314707326e-25
2594	1.3157673291763586e-25
2595	1.3051829716600802e-25
2596	1.2947239421193863e-25
2597	1.2843885181576715e-25
2598	1.2741747582697473e-25
2599	1.2640807471299245e-25
2600	1.2541045952073266e-25
2601	1.2442487362767182e-25
2602	1.2345069521236094e-25
2603	1.2248774168452585e-25
2604	1.215358329848638e-25
2605	1.20594791545729e-25
2606	1.196644231841273e-25
2607	1.1874457919054372e-25
2608	1.17835093898378e-25
2609	1.169358038962011e-25
2610	1.16046547993402e-25
2611	1.1516714940613164e-25
2612	1.1429747365155888e-25
2613	1.1343737034396825e-25
2614	1.125866911081327e-25
2615	1.1174528954929006e-25
2616	1.1091300637611338e-25
2617	1.1008971774261085e-25
2618	1.0927528664796746e-25
2619	1.084695778918975e-25
2620	1.0767245804827014e-25
2621	1.068824259594343e-25
2622	1.0610076444381219e-25
2623	1.053273680249183e-25
2624	1.0456213228145649e-25
2625	1.0380495383888847e-25
2626	1.0305571793936133e-25
2627	1.0231433889811621e-25
2628	1.0158071946698507e-25
2629	1.0085476335782383e-25
2630	1.001363752349142e-25
2631	9.942544951878731e-26
2632	9.87219068253003e-26
2633	9.802565736661094e-26
2634	9.73366122298898e-26
2635	9.665468337045335e-26
2636	9.597977353726461e-26
2637	9.53118090600787e-26
2638	9.465070692035828e-26
2639	9.399638489858979e-26
2640	9.334876156805891e-26
2641	9.27085938242033e-26
2642	9.207494264378367e-26
2643	9.144771905366928e-26
2644	9.082683513763705e-26
2645	9.021220402253397e-26
2646	8.960373165152552e-26
2647	8.900134352182824e-26
2648	8.840495781931216e-26
2649	8.781449368679606e-26
2650	8.722987121171415e-26
2651	8.665100408826725e-26
2652	8.607782346537188e-26
2653	8.551025398621517e-26
2654	8.494822116222295e-26
2655	8.439165136204069e-26
2656	8.38404648629222e-26
2657	8.329459843563786e-26
2658	8.275398265564168e-26
2659	8.221854888623377e-26
2660	8.168822926871627e-26
2661	8.116309600287229e-26
2662	8.064294102948174e-26
2663	8.012769816279577e-26
2664	7.961730198654498e-26
2665	7.911168784388656e-26
2666	7.861078618840126e-26
2667	7.811454093929326e-26
2668	7.762289104158706e-26
2669	7.713577613982594e-26
2670	7.665313656907846e-26
2671	7.61749082690066e-26
2672	7.57010393092764e-26
2673	7.52314732888552e-26
2674	7.476615444374744e-26
2675	7.430502763893301e-26
2676	7.384803373060215e-26
2677	7.339512463555794e-26
2678	7.294624819410031e-26
2679	7.250135282747024e-26
2680	7.206038753061597e-26
2681	7.162262111666451e-26
2682	7.11887036780551e-26
2683	7.075859671581723e-26
2684	7.033226202937269e-26
2685	6.990966171510952e-26
2686	6.949075432849092e-26
2687	6.907550737558645e-26
2688	6.866388477627051e-26
2689	6.825585072769753e-26
2690	6.785136970297098e-26
2691	6.745040297719023e-26
2692	6.7052919933996e-26
2693	6.665888671843554e-26
2694	6.626826973367834e-26
2695	6.588103563976916e-26
2696	6.549714793656512e-26
2697	6.51165780850837e-26
2698	6.473929434689953e-26
2699	6.436526522336842e-26
2700	6.399445945446892e-26
2701	6.362774909360154e-26
2702	6.326417735678623e-26
2703	6.290370129154981e-26
2704	6.254627846278133e-26
2705	6.219186694548079e-26
2706	6.18404227241005e-26
2707	6.149190813023428e-26
2708	6.11462833639749e-26
2709	6.080350909893211e-26
2710	6.04635464757034e-26
2711	6.012635423894946e-26
2712	5.979189803179335e-26
2713	5.946014105955353e-26
2714	5.913104695995141e-26
2715	5.8804579797249e-26
2716	5.848070198787313e-26
2717	5.815938103001575e-26
2718	5.784058274167899e-26
2719	5.752427333804757e-26
2720	5.721041942619659e-26
2721	5.689793825264851e-26
2722	5.658787426787138e-26
2723	5.628021096856129e-26
2724	5.597493189276838e-26
2725	5.567202062139485e-26
2726	5.537145877548744e-26
2727	5.507323254285714e-26
2728	5.477732613407272e-26
2729	5.448372380150151e-26
2730	5.419240984065999e-26
2731	5.390336676757108e-26
2732	5.361658125840511e-26
2733	5.333203819417479e-26
2734	5.304972249809321e-26
2735	5.27696191367904e-26
2736	5.249171145021679e-26
2737	5.2215986593964e-26
2738	5.194243008273653e-26
2739	5.167102747376567e-26
2740	5.140176436790401e-26
2741	5.1135375648814995e-26
2742	5.087107938279642e-26
2743	5.060885077577605e-26
2744	5.034866529645814e-26
2745	5.009049867309439e-26
2746	4.9834325470784983e-26
2747	4.958012370964623e-26
2748	4.932787022686077e-26
2749	4.9077542102286116e-26
2750	4.8829116655511966e-26
2751	4.8582570106394465e-26
2752	4.833788192336015e-26
2753	4.809503045681808e-26
2754	4.785399428144506e-26
2755	4.7614752193502217e-26
2756	4.7377281959769734e-26
2757	4.714156437907346e-26
2758	4.690757920393725e-26
2759	4.6675306394316215e-26
2760	4.644472611514798e-26
2761	4.6215771688329547e-26
2762	4.5988472144417224e-26
2763	4.5762809198608194e-26
2764	4.5538764745382317e-26
2765	4.531632085649387e-26
2766	4.509545870290717e-26
2767	4.487616205583443e-26
2768	4.4658413771976695e-26
2769	4.4442196874331177e-26
2770	4.4227494550353504e-26
2771	4.4014289154447436e-26
2772	4.380256544743878e-26
2773	4.359230734452678e-26
2774	4.338349891531402e-26
2775	4.3176124382123454e-26
2776	4.297016718998787e-26
2777	4.276561302699859e-26
2778	4.256244679236257e-26
2779	4.236065352877012e-26
2780	4.216021842085247e-26
2781	4.1960714899093646e-26
2782	4.176255044888246e-26
2783	4.156571688049618e-26
2784	4.137020602774723e-26
2785	4.1176009748418136e-26
2786	4.098311908815815e-26
2787	4.0791527003910674e-26
2788	4.0601225633870366e-26
2789	4.0412207139382005e-26
2790	4.0224463705337683e-26
2791	4.0037986814371745e-26
2792	3.9852769611063027e-26
2793	3.966880453207495e-26
2794	3.9486084036993555e-26
2795	3.93046006086875e-26
2796	3.9124346050408024e-26
2797	3.8945313775248024e-26
2798	3.876749651121848e-26
2799	3.8590887008937656e-26
2800	3.8415478041959e-26
2801	3.8241503603300914e-26
2802	3.806870974676777e-26
2803	3.7897085941113493e-26
2804	3.772662173933951e-26
2805	3.7557306777963626e-26
2806	3.7389130172328855e-26
2807	3.722208248176975e-26
2808	3.705615373787114e-26
2809	3.689133405119443e-26
2810	3.672761361059882e-26
2811	3.656498210804678e-26
2812	3.6403430607949826e-26
2813	3.624294967165061e-26
2814	3.608352993455112e-26
2815	3.592516210548214e-26
2816	3.5767836434452114e-26
2817	3.5611544442392546e-26
2818	3.5456277185740415e-26
2819	3.5302025790443257e-26
2820	3.51487814513726e-26
2821	3.499665584877452e-26
2822	3.4845517201605076e-26
2823	3.469535526029972e-26
2824	3.4546159870210546e-26
2825	3.4397920970591526e-26
2826	3.425062812574508e-26
2827	3.4104272046778546e-26
2828	3.395884306405775e-26
2829	3.3814331596670315e-26
2830	3.367072815148912e-26
2831	3.352802288355962e-26
2832	3.338620702299019e-26
2833	3.3245271442691914e-26
2834	3.3105207098568957e-26
2835	3.296600502865265e-26
2836	3.282765594065236e-26
2837	3.269015155071948e-26
2838	3.255348323969853e-26
2839	3.2417642466124743e-26
2840	3.228262076542387e-26
2841	3.2148253715509795e-26
2842	3.2014692715776575e-26
2843	3.1881931905554576e-26
2844	3.174996546028498e-26
2845	3.1618787591325646e-26
2846	3.148839216643929e-26
2847	3.135877394413444e-26
2848	3.1229927335929464e-26
2849	3.110184678750092e-26
2850	3.09745267785015e-26
2851	3.084796153360819e-26
2852	3.072214596216695e-26
2853	3.0597074715908274e-26
2854	3.047274247906703e-26
2855	3.034914396820919e-26
2856	3.022627355339623e-26
2857	3.010412649038802e-26
2858	2.9982697685138746e-26
2859	2.98619820742759e-26
2860	2.974197462493905e-26
2861	2.9622721352434583e-26
2862	2.9504165173078163e-26
2863	2.9386300460145615e-26
2864	2.92691216277076e-26
2865	2.91526231303085e-26
2866	2.9036799174550763e-26
2867	2.892164465638392e-26
2868	2.8807154220970703e-26
2869	2.86933225519638e-26
2870	2.85801443712054e-26
2871	2.8467614179058956e-26
2872	2.8355727098221666e-26
2873	2.824447802734273e-26
2874	2.813386190143618e-26
2875	2.802387369159954e-26
2876	2.791450814233662e-26
2877	2.780576062523396e-26
2878	2.769762628274508e-26
2879	2.759010029165425e-26
2880	2.7483177862813924e-26
2881	2.7376854047925436e-26
2882	2.7271124376501184e-26
2883	2.7165984216942e-26
2884	2.706142897012111e-26
2885	2.6957454069137464e-26
2886	2.6854054753879046e-26
2887	2.6751226803636425e-26
2888	2.664896580232241e-26
2889	2.6547267364558186e-26
2890	2.64461271354425e-26
2891	2.6345540578726756e-26
2892	2.6245503665189485e-26
2893	2.614601218223766e-26
2894	2.60470619463357e-26
2895	2.5948648802788953e-26
2896	2.585076842532061e-26
2897	2.5753416967396595e-26
2898	2.565659040899868e-26
2899	2.556028475761664e-26
2900	2.5464496048045358e-26
2901	2.5369129578151527e-26
2902	2.5274274255438108e-26
2903	2.5179927574583633e-26
2904	2.508608703719787e-26
2905	2.499275015188633e-26
2906	2.4899914255719411e-26
2907	2.4807577095482277e-26
2908	2.4715736245241265e-26
2909	2.4624389285871433e-26
2910	2.4533533805116296e-26
2911	2.4443167228777717e-26
2912	2.4353287370306214e-26
2913	2.4263891880097148e-26
2914	2.417497841523471e-26
2915	2.4086544639547002e-26
2916	2.3998588063899907e-26
2917	2.391110656613792e-26
2918	2.382409787009533e-26
2919	2.3737559706178012e-26
2920	2.3651489811414286e-26
2921	2.356600009320985e-26
2922	2.3480971672933152e-26
2923	2.3396400661953207e-26
2924	2.3312283201383835e-26
2925	2.322861546182365e-26
2926	2.3145393500712476e-26
2927	2.3062613725420138e-26
2928	2.298027242864393e-26
2929	2.2898365931223193e-26
2930	2.2816890581896074e-26
2931	2.273584261916857e-26
2932	2.2655218619781996e-26
2933	2.2575015048802662e-26
2934	2.24952283979291e-26
2935	2.2415855185263815e-26
2936	2.2336891828591842e-26
2937	2.2258335056782235e-26
2938	2.2180181497059038e-26
2939	2.210242780187139e-26
2940	2.2025070648679328e-26
2941	2.1948042173738446e-26
2942	2.1871405097312941e-26
2943	2.1795157150722829e-26
2944	2.171929607649818e-26
2945	2.164381962833714e-26
2946	2.1568725454307226e-26
2947	2.1494011476732246e-26
2948	2.141967551141589e-26
2949	2.1345715384897305e-26
2950	2.1272128934411173e-26
2951	2.1198913899875282e-26
2952	2.1126068275191512e-26
2953	2.1053589956124284e-26
2954	2.0981476848729837e-26
2955	2.0909726869317812e-26
2956	2.0838337849749885e-26
2957	2.0767307845431673e-26
2958	2.0696634826598954e-26
2959	2.062631677337528e-26
2960	2.0556351675735112e-26
2961	2.0486724599776426e-26
2962	2.041744679364363e-26
2963	2.0348516494890434e-26
2964	2.0279931948069177e-26
2965	2.0211691404726187e-26
2966	2.0143793038624385e-26
2967	2.0076235221577716e-26
2968	2.0009016247035063e-26
2969	1.9942134415228253e-26
2970	1.9875588033166642e-26
2971	1.9809375327934824e-26
2972	1.974349472878669e-26
2973	1.9677944584460398e-26
2974	1.961272325025619e-26
2975	1.9547829088030973e-26
2976	1.948326037918988e-26
2977	1.9419015607772434e-26
2978	1.935509317677724e-26
2979	1.9291491495544252e-26
2980	1.9228208979748674e-26
2981	1.9165243970566247e-26
2982	1.9102594997668964e-26
2983	1.904026051568493e-26
2984	1.8978238985376533e-26
2985	1.891652887363447e-26
2986	1.8855128575874037e-26
2987	1.879403666851421e-26
2988	1.8733251655979295e-26
2989	1.8672772048628607e-26
2990	1.8612596362750396e-26
2991	1.855272304953236e-26
2992	1.849315072614688e-26
2993	1.843387794419278e-26
2994	1.8374903261019417e-26
2995	1.8316225239720436e-26
2996	1.8257842449127072e-26
2997	1.8199753463801322e-26
2998	1.8141956864028668e-26
2999	1.808445123581049e-26
3000	1.8027235170856297e-26

==> anc/svZZ.dat <==
************************************************************************
*	The tabulated cross section for 
*	    Wino Wino -> Z0 Z0
*	computed up to the level O(g^6) in the perturbation theory
*	and with the inclusion of the EW Sommerfeld enhancement
*	For details of the computation see the paper:
*	A. Hryczuk and R. Iengo, arxiv:1111.2916
************************************************************************
m [GeV]	\sigma v [cm^3/s]
1000	1.0692112918308619e-26
1001	1.0704893203555281e-26
1002	1.0717695650904982e-26
1003	1.073052080010487e-26
1004	1.074336919290581e-26
1005	1.0756241373075418e-26
1006	1.0769137892193722e-26
1007	1.0782059290866025e-26
1008	1.0795006117548223e-26
1009	1.0807978922769963e-26
1010	1.0820978259148266e-26
1011	1.0834004643556407e-26
1012	1.0847058680179338e-26
1013	1.0860140937408625e-26
1014	1.08732519857539e-26
1015	1.0886392397857558e-26
1016	1.0899562773365844e-26
1017	1.0912763658132216e-26
1018	1.0925995625093948e-26
1019	1.0939259249397865e-26
1020	1.0952555108415744e-26
1021	1.096592310740209e-26
1022	1.0979324013765623e-26
1023	1.099275782462852e-26
1024	1.1006224536482244e-26
1025	1.1019724145185805e-26
1026	1.1033256660944142e-26
1027	1.1046822059605102e-26
1028	1.1060420331387993e-26
1029	1.1074051465882686e-26
1030	1.1087715452047774e-26
1031	1.110141224536871e-26
1032	1.1115141874623132e-26
1033	1.1128904335048337e-26
1034	1.1142699621222121e-26
1035	1.1156527727061052e-26
1036	1.1170388644938583e-26
1037	1.1184282368544981e-26
1038	1.119820889002178e-26
1039	1.1212168200841529e-26
1040	1.122616029180589e-26
1041	1.1240190947085975e-26
1042	1.1254254291597392e-26
1043	1.1268350228733811e-26
1044	1.128247866076527e-26
1045	1.1296639488833683e-26
1046	1.131083260323402e-26
1047	1.1325057914991552e-26
1048	1.133931532425727e-26
1049	1.1353604730029609e-26
1050	1.1367926030149876e-26
1051	1.1382279111423885e-26
1052	1.1396663881717543e-26
1053	1.1411080237833638e-26
1054	1.1425528075393039e-26
1055	1.1440007288830054e-26
1056	1.1454517761350953e-26
1057	1.1469059397559129e-26
1058	1.1483632090802094e-26
1059	1.1498235733215624e-26
1060	1.1512870215718943e-26
1061	1.1527507190701868e-26
1062	1.1542175139743245e-26
1063	1.1556874379548822e-26
1064	1.1571605227757278e-26
1065	1.1586368002947867e-26
1066	1.160116301427321e-26
1067	1.1615990595196663e-26
1068	1.1630851069752132e-26
1069	1.1645744762939342e-26
1070	1.1660672000731933e-26
1071	1.1675633099535107e-26
1072	1.1690628400493248e-26
1073	1.1705658235180098e-26
1074	1.172072293616966e-26
1075	1.1735822837044714e-26
1076	1.1750958261675293e-26
1077	1.1766129559109716e-26
1078	1.1781337068681944e-26
1079	1.1796581130762365e-26
1080	1.1811862086766416e-26
1081	1.1827248203993763e-26
1082	1.1842671058135843e-26
1083	1.1858129969261873e-26
1084	1.1873624253150235e-26
1085	1.1889153221264551e-26
1086	1.1904716173315922e-26
1087	1.1920312421342793e-26
1088	1.1935941265571372e-26
1089	1.1951602001814777e-26
1090	1.1967293921449712e-26
1091	1.1983016299928498e-26
1092	1.1998768434027341e-26
1093	1.2014549604533027e-26
1094	1.2030359087697391e-26
1095	1.2046196155214426e-26
1096	1.2062060055711816e-26
1097	1.2077950074824521e-26
1098	1.2093865475046264e-26
1099	1.2109805514212829e-26
1100	1.2125769445479915e-26
1101	1.2141635607577015e-26
1102	1.2157525655438646e-26
1103	1.2173440658395315e-26
1104	1.2189381690701152e-26
1105	1.2205349831562376e-26
1106	1.2221346150926993e-26
1107	1.2237371755805211e-26
1108	1.2253427743985437e-26
1109	1.2269515218319603e-26
1110	1.2285635286754274e-26
1111	1.2301789050892872e-26
1112	1.2317977643314856e-26
1113	1.2334202190303209e-26
1114	1.235046382335992e-26
1115	1.2366763679239973e-26
1116	1.2383102887036817e-26
1117	1.2399482610314595e-26
1118	1.2415904005026415e-26
1119	1.2432368232513877e-26
1120	1.2448876459544158e-26
1121	1.2465530260121063e-26
1122	1.2482229172834048e-26
1123	1.2498972864901877e-26
1124	1.2515761000882122e-26
1125	1.253259324265596e-26
1126	1.2549469236637444e-26
1127	1.2566388655290267e-26
1128	1.2583351155561328e-26
1129	1.2600356391654071e-26
1130	1.2617404015013131e-26
1131	1.2634493657171175e-26
1132	1.2651624985446799e-26
1133	1.2668797647190788e-26
1134	1.268601128692566e-26
1135	1.2703265546330438e-26
1136	1.2720560062961778e-26
1137	1.2737894474346105e-26
1138	1.2755268413854402e-26
1139	1.2772681511951878e-26
1140	1.2790133396182371e-26
1141	1.2807567109337245e-26
1142	1.2825039556296957e-26
1143	1.2842551217835718e-26
1144	1.2860102576479417e-26
1145	1.2877694116518747e-26
1146	1.2895326317367512e-26
1147	1.2912999675210834e-26
1148	1.2930714681374213e-26
1149	1.2948471828998912e-26
1150	1.2966271613055786e-26
1151	1.2984114507393834e-26
1152	1.3002001039410214e-26
1153	1.3019931715376858e-26
1154	1.303790704344135e-26
1155	1.3055927533641615e-26
1156	1.3073993688447633e-26
1157	1.3092106033570636e-26
1158	1.3110265087170465e-26
1159	1.3128471369352285e-26
1160	1.314672540218176e-26
1161	1.3165033327392343e-26
1162	1.3183389986892286e-26
1163	1.3201795825917088e-26
1164	1.322025129123719e-26
1165	1.323875683117061e-26
1166	1.3257312876813677e-26
1167	1.3275919903109456e-26
1168	1.329457836778067e-26
1169	1.331328873014098e-26
1170	1.3332051451108253e-26
1171	1.3350866978780388e-26
1172	1.336973579538107e-26
1173	1.338865837032225e-26
1174	1.3407635174667603e-26
1175	1.342666668114624e-26
1176	1.3445753346100416e-26
1177	1.3464895668227423e-26
1178	1.348409412984307e-26
1179	1.3503349214977202e-26
1180	1.3522661409387828e-26
1181	1.3542138594054614e-26
1182	1.3561672563316103e-26
1183	1.358126218605788e-26
1184	1.3600906323452498e-26
1185	1.3620603828908524e-26
1186	1.3640353532013244e-26
1187	1.3660154290516177e-26
1188	1.368000493822661e-26
1189	1.3699904300983415e-26
1190	1.3719851196605738e-26
1191	1.373984441851244e-26
1192	1.3759882788760678e-26
1193	1.3779965104891062e-26
1194	1.3800090156223182e-26
1195	1.3820256723807428e-26
1196	1.384046356373078e-26
1197	1.3860709461181137e-26
1198	1.3880993176269502e-26
1199	1.3901313460642075e-26
1200	1.3921669057433664e-26
1201	1.3941776339278545e-26
1202	1.3961919813612534e-26
1203	1.3982102476444026e-26
1204	1.4002327340409703e-26
1205	1.4022597434877186e-26
1206	1.4042915788723684e-26
1207	1.406328548677192e-26
1208	1.4083709613556905e-26
1209	1.4104191270783728e-26
1210	1.4124733577447575e-26
1211	1.4145339656808579e-26
1212	1.4166012679262744e-26
1213	1.418675581971458e-26
1214	1.4207572270871132e-26
1215	1.422846524338064e-26
1216	1.4249437934501115e-26
1217	1.427049363055547e-26
1218	1.4291635604738856e-26
1219	1.4312867148769084e-26
1220	1.4334191573044647e-26
1221	1.435620143105722e-26
1222	1.4378303777611813e-26
1223	1.4400493061023004e-26
1224	1.4422763693951813e-26
1225	1.444511005311697e-26
1226	1.4467526435294577e-26
1227	1.4490007199161327e-26
1228	1.451254662288247e-26
1229	1.4535138947605692e-26
1230	1.4557778377218917e-26
1231	1.4580459098471807e-26
1232	1.460317521459191e-26
1233	1.462592081124854e-26
1234	1.4648689935984343e-26
1235	1.4671476598022378e-26
1236	1.4694274696722813e-26
1237	1.4717078253366724e-26
1238	1.4739881178978334e-26
1239	1.4762677345573295e-26
1240	1.478546058601772e-26
1241	1.4807420109542487e-26
1242	1.482936387766774e-26
1243	1.4851297788698728e-26
1244	1.4873227776516563e-26
1245	1.4895159810704796e-26
1246	1.4917099868510562e-26
1247	1.49390540265897e-26
1248	1.496102836954499e-26
1249	1.498302901829879e-26
1250	1.5005062130280595e-26
1251	1.5027133871730388e-26
1252	1.5049250508593416e-26
1253	1.5071418316034206e-26
1254	1.509364360659194e-26
1255	1.5115932730432643e-26
1256	1.513829204930259e-26
1257	1.5160728022335964e-26
1258	1.5183247120790712e-26
1259	1.520585585468494e-26
1260	1.5228560773116802e-26
1261	1.5251908513740214e-26
1262	1.5275359224372002e-26
1263	1.5298911400449971e-26
1264	1.532256352631916e-26
1265	1.5346314075134826e-26
1266	1.53701614832219e-26
1267	1.5394104233009244e-26
1268	1.5418140769881588e-26
1269	1.5442269527642653e-26
1270	1.5466488928419978e-26
1271	1.5490797376943015e-26
1272	1.5515193278739496e-26
1273	1.5539675021745636e-26
1274	1.5564240981842742e-26
1275	1.5588889522763939e-26
1276	1.56136189259752e-26
1277	1.5638427618197248e-26
1278	1.56633139436471e-26
1279	1.5688276234007515e-26
1280	1.5713312808336127e-26
1281	1.573833474288282e-26
1282	1.576342858700618e-26
1283	1.5788593939004175e-26
1284	1.5813830392843785e-26
1285	1.583913753813251e-26
1286	1.586451492977431e-26
1287	1.5889962186477917e-26
1288	1.5915478892169233e-26
1289	1.594106462629218e-26
1290	1.59667189637796e-26
1291	1.5992441447042835e-26
1292	1.6018231676892926e-26
1293	1.6044089221541496e-26
1294	1.6070013644565682e-26
1295	1.609600450487855e-26
1296	1.6122061330598318e-26
1297	1.6148183703857907e-26
1298	1.6174371175918393e-26
1299	1.6200623293252154e-26
1300	1.622693959751289e-26
1301	1.6253220726903956e-26
1302	1.627956627824371e-26
1303	1.6305977282770485e-26
1304	1.6332454776770247e-26
1305	1.635899980161419e-26
1306	1.6385613340190725e-26
1307	1.6412296523687104e-26
1308	1.6439050424844608e-26
1309	1.646587612163136e-26
1310	1.6492774697282392e-26
1311	1.6519747321417374e-26
1312	1.654679498655238e-26
1313	1.6573918771718938e-26
1314	1.6601119761395908e-26
1315	1.6628399045551463e-26
1316	1.6655757586576393e-26
1317	1.6683196651976832e-26
1318	1.6710717381690227e-26
1319	1.6738320921291104e-26
1320	1.6766008422036184e-26
1321	1.6793863756421225e-26
1322	1.682180440728487e-26
1323	1.6849830289350024e-26
1324	1.6877941314637183e-26
1325	1.690613739244662e-26
1326	1.6934418376457002e-26
1327	1.6962784236593862e-26
1328	1.6991234887097116e-26
1329	1.7019770239404734e-26
1330	1.704839020213431e-26
1331	1.707709478982312e-26
1332	1.7105883769414748e-26
1333	1.7134757013786687e-26
1334	1.7163714392937799e-26
1335	1.719275577396887e-26
1336	1.7221880732476552e-26
1337	1.7251089490515908e-26
1338	1.728038197846647e-26
1339	1.7309758123688585e-26
1340	1.7339217850504456e-26
1341	1.7368757891188007e-26
1342	1.739838135710277e-26
1343	1.7428088179519772e-26
1344	1.7457878286966586e-26
1345	1.748775160520978e-26
1346	1.7517708073169955e-26
1347	1.7547747591118843e-26
1348	1.7577870072452214e-26
1349	1.7608075427734837e-26
1350	1.7638363564682318e-26
1351	1.7668734285058282e-26
1352	1.7699187619703097e-26
1353	1.7729723493427428e-26
1354	1.776034182810514e-26
1355	1.7791042542654785e-26
1356	1.7821825444339355e-26
1357	1.7852690581985806e-26
1358	1.7883637892686986e-26
1359	1.7914667310491656e-26
1360	1.7945778766385548e-26
1361	1.797695553183981e-26
1362	1.800821436069684e-26
1363	1.8039555408734063e-26
1364	1.8070978830416546e-26
1365	1.8102484778890074e-26
1366	1.8134073329784078e-26
1367	1.8165744728838596e-26
1368	1.819749914423719e-26
1369	1.8229336742808052e-26
1370	1.8261257690017166e-26
1371	1.8293262115238297e-26
1372	1.83253502246026e-26
1373	1.8357522188123066e-26
1374	1.8389778174418338e-26
1375	1.8422118350705514e-26
1376	1.8454542845502688e-26
1377	1.848705186982186e-26
1378	1.8519645595949345e-26
1379	1.855232419473656e-26
1380	1.8585087835592678e-26
1381	1.8617675184650685e-26
1382	1.865035090365793e-26
1383	1.8683119130738662e-26
1384	1.871598403149625e-26
1385	1.8748949799225737e-26
1386	1.8782020617815126e-26
1387	1.881520078325392e-26
1388	1.884849458256433e-26
1389	1.888190633136001e-26
1390	1.8915440374085766e-26
1391	1.8949101043940607e-26
1392	1.8982892794182033e-26
1393	1.901682006731798e-26
1394	1.9050887335699336e-26
1395	1.9085099101788397e-26
1396	1.911945983816595e-26
1397	1.9153974183687758e-26
1398	1.9188646747881304e-26
1399	1.9223482171515407e-26
1400	1.9258485126899517e-26
1401	1.9294255508960889e-26
1402	1.933019614982471e-26
1403	1.9366302797444094e-26
1404	1.940257116392242e-26
1405	1.9438996925165454e-26
1406	1.9475575647868046e-26
1407	1.9512303025343945e-26
1408	1.954917464101451e-26
1409	1.9586186040742224e-26
1410	1.962333273249848e-26
1411	1.9660610149331495e-26
1412	1.9698013768324248e-26
1413	1.973553899098912e-26
1414	1.9773181179651335e-26
1415	1.9810935657133302e-26
1416	1.9848797660154456e-26
1417	1.9886762489457822e-26
1418	1.992482535907276e-26
1419	1.9962981442300724e-26
1420	2.0001225871417925e-26
1421	2.0039214744201195e-26
1422	2.0077285901196058e-26
1423	2.0115439502838855e-26
1424	2.0153675707541085e-26
1425	2.0191994671677638e-26
1426	2.0230396500979222e-26
1427	2.026888140845576e-26
1428	2.0307449556449762e-26
1429	2.0346101105219302e-26
1430	2.0384836212925886e-26
1431	2.042365498583782e-26
1432	2.04625576401161e-26
1433	2.0501544340004547e-26
1434	2.0540615247600913e-26
1435	2.0579770522844358e-26
1436	2.0619010272228227e-26
1437	2.0658334715428558e-26
1438	2.0697744018650764e-26
1439	2.0737238345890544e-26
1440	2.077681785892079e-26
1441	2.0816160021939453e-26
1442	2.085559128919205e-26
1443	2.0895116723721773e-26
1444	2.0934741424888882e-26
1445	2.0974470528642885e-26
1446	2.1014309158164427e-26
1447	2.1054262585473307e-26
1448	2.109433607040018e-26
1449	2.1134534910526036e-26
1450	2.117486444149159e-26
1451	2.1215329984714632e-26
1452	2.1255937018663207e-26
1453	2.129669100824027e-26
1454	2.133759745772403e-26
1455	2.1378661911117082e-26
1456	2.1419889892413838e-26
1457	2.1461287101255453e-26
1458	2.150285921801686e-26
1459	2.1544611964277703e-26
1460	2.1586551103213494e-26
1461	2.1629320757296873e-26
1462	2.1672281453523733e-26
1463	2.1715429417161143e-26
1464	2.1758760837587826e-26
1465	2.180227186794665e-26
1466	2.1845958562161256e-26
1467	2.1889817078152833e-26
1468	2.193384347395042e-26
1469	2.1978033769976738e-26
1470	2.2022383948708312e-26
1471	2.206688993235423e-26
1472	2.2111547653959963e-26
1473	2.2156352985637647e-26
1474	2.2201301760211732e-26
1475	2.2246389770887555e-26
1476	2.2291612659384844e-26
1477	2.233696627808465e-26
1478	2.238244632726345e-26
1479	2.2428048466283843e-26
1480	2.2473768313273095e-26
1481	2.2518963922869474e-26
1482	2.2564275303394154e-26
1483	2.260970763384394e-26
1484	2.2655266131708623e-26
1485	2.2700956053277954e-26
1486	2.2746782627532924e-26
1487	2.2792751272332992e-26
1488	2.283886737889589e-26
1489	2.2885136378546972e-26
1490	2.293156374306374e-26
1491	2.2978154914657935e-26
1492	2.3024915535027422e-26
1493	2.3071851217051616e-26
1494	2.3118967615525494e-26
1495	2.3166270427544254e-26
1496	2.3213765317585468e-26
1497	2.3261458162655242e-26
1498	2.3309354807976304e-26
1499	2.335746114270176e-26
1500	2.3405783100342268e-26
1501	2.345497216187708e-26
1502	2.350438191893128e-26
1503	2.3554008662512742e-26
1504	2.3603848645053753e-26
1505	2.3653898080025404e-26
1506	2.370415306323762e-26
1507	2.3754609826955605e-26
1508	2.380526448505499e-26
1509	2.385611311092902e-26
1510	2.390715173710707e-26
1511	2.3958376276568456e-26
1512	2.4009782776831573e-26
1513	2.4061367165149064e-26
1514	2.4113125326408306e-26
1515	2.4165053102755282e-26
1516	2.4217146211413512e-26
1517	2.4269400510152376e-26
1518	2.4321811731118555e-26
1519	2.4374375562240074e-26
1520	2.442708764685639e-26
1521	2.4479425335277244e-26
1522	2.4531907964551517e-26
1523	2.4584538933204633e-26
1524	2.46373216635681e-26
1525	2.46902596019775e-26
1526	2.4743356166650302e-26
1527	2.4796614917927276e-26
1528	2.4850039388471439e-26
1529	2.4903633135785462e-26
1530	2.4957399742426918e-26
1531	2.5011342695044756e-26
1532	2.5065465778404213e-26
1533	2.5119772681876226e-26
1534	2.5174267120805073e-26
1535	2.5228952836741826e-26
1536	2.5283833512594312e-26
1537	2.5338913049371947e-26
1538	2.5394195289974856e-26
1539	2.5449684104497314e-26
1540	2.550538339048044e-26
1541	2.5561478325629266e-26
1542	2.561778972523215e-26
1543	2.5674318840980472e-26
1544	2.573106692801156e-26
1545	2.5788035244938546e-26
1546	2.584522495827685e-26
1547	2.5902637453149095e-26
1548	2.59602740227046e-26
1549	2.6018135963712044e-26
1550	2.6076224576591046e-26
1551	2.61345411017687e-26
1552	2.61930869266277e-26
1553	2.6251863378666336e-26
1554	2.631087178917617e-26
1555	2.637011349327429e-26
1556	2.6429589605758316e-26
1557	2.648930174961825e-26
1558	2.6549251327758255e-26
1559	2.6609439747098195e-26
1560	2.6669868418608344e-26
1561	2.673063240758631e-26
1562	2.679163850826634e-26
1563	2.685288671910754e-26
1564	2.691437702937197e-26
1565	2.6976109419029103e-26
1566	2.7038083706101975e-26
1567	2.710030004230652e-26
1568	2.7162758417344506e-26
1569	2.72254588112782e-26
1570	2.7288401194431406e-26
1571	2.7351585411805884e-26
1572	2.741501155824284e-26
1573	2.74786796031594e-26
1574	2.754258950586344e-26
1575	2.7606741215450375e-26
1576	2.767113455079312e-26
1577	2.7735769590068697e-26
1578	2.780064628112922e-26
1579	2.7865764561230093e-26
1580	2.79311243569227e-26
1581	2.7996940441139885e-26
1582	2.8062995692259234e-26
1583	2.8129286769030497e-26
1584	2.8195810287391564e-26
1585	2.8262562820059444e-26
1586	2.8329540767757804e-26
1587	2.839674077590943e-26
1588	2.8464159317246786e-26
1589	2.85317928196787e-26
1590	2.8599637665877316e-26
1591	2.866769006001658e-26
1592	2.873594645903778e-26
1593	2.880440314068628e-26
1594	2.8873056335857014e-26
1595	2.894190222817872e-26
1596	2.9010936816006317e-26
1597	2.908015635909593e-26
1598	2.914955693123172e-26
1599	2.9219134557308386e-26
1600	2.928888521291285e-26
1601	2.935740194174138e-26
1602	2.9426097771282166e-26
1603	2.949498988154101e-26
1604	2.956409561120489e-26
1605	2.963343245906427e-26
1606	2.970301793794429e-26
1607	2.97728700556985e-26
1608	2.9843006837474124e-26
1609	2.991344647483347e-26
1610	2.9984207327472154e-26
1611	3.005530769250885e-26
1612	3.012676656179732e-26
1613	3.0198602868572456e-26
1614	3.027083572177679e-26
1615	3.0343484408100476e-26
1616	3.0416568483648037e-26
1617	3.0490107485098605e-26
1618	3.0564121222875733e-26
1619	3.0638629693958875e-26
1620	3.071365308426579e-26
1621	3.0791746123743127e-26
1622	3.087036997594162e-26
1623	3.0949507010885626e-26
1624	3.1029139398358164e-26
1625	3.1109249105221995e-26
1626	3.118981777689991e-26
1627	3.127082711125394e-26
1628	3.1352258479689924e-26
1629	3.143409304038184e-26
1630	3.1516311735772126e-26
1631	3.15988952734644e-26
1632	3.168182417788509e-26
1633	3.1765078733845133e-26
1634	3.1848639000829146e-26
1635	3.1932484810699496e-26
1636	3.2016595280401154e-26
1637	3.2100950385709904e-26
1638	3.2185529383866893e-26
1639	3.227031129600938e-26
1640	3.235527490510437e-26
1641	3.2438150438457497e-26
1642	3.252118644670282e-26
1643	3.260439517598769e-26
1644	3.2687788990153096e-26
1645	3.2771380371702534e-26
1646	3.285518164860962e-26
1647	3.293920588626261e-26
1648	3.302346599796031e-26
1649	3.3107975019958115e-26
1650	3.319274611259008e-26
1651	3.327779235614688e-26
1652	3.3363127419058927e-26
1653	3.3448764892383607e-26
1654	3.353471849616165e-26
1655	3.362100208070628e-26
1656	3.370762941470356e-26
1657	3.3794614879386034e-26
1658	3.388197277739046e-26
1659	3.396971754723027e-26
1660	3.4057863764765457e-26
1661	3.4147148154149886e-26
1662	3.4236856647760124e-26
1663	3.4326993316827503e-26
1664	3.441756225691548e-26
1665	3.4508567588169867e-26
1666	3.4600013225327973e-26
1667	3.469190362606985e-26
1668	3.4784243043518967e-26
1669	3.487703575652684e-26
1670	3.497028606993946e-26
1671	3.5063998075202395e-26
1672	3.515817642932742e-26
1673	3.5252825576839725e-26
1674	3.5347949989480673e-26
1675	3.5443554166491686e-26
1676	3.553964238584429e-26
1677	3.563621951373095e-26
1678	3.573329019605429e-26
1679	3.5830859107519713e-26
1680	3.59289309519376e-26
1681	3.602820252040441e-26
1682	3.612798006241714e-26
1683	3.622825790547351e-26
1684	3.632903028778346e-26
1685	3.643029135716208e-26
1686	3.6532034899959227e-26
1687	3.663425521703141e-26
1688	3.6736946246016023e-26
1689	3.684010182985152e-26
1690	3.6943715715652974e-26
1691	3.704778127240517e-26
1692	3.715229240336061e-26
1693	3.725724263188567e-26
1694	3.736262538116135e-26
1695	3.7468433973041876e-26
1696	3.7574661348819914e-26
1697	3.768130097157165e-26
1698	3.778834592202631e-26
1699	3.789578917516112e-26
1700	3.8003623599045196e-26
1701	3.811050769019667e-26
1702	3.821778078498751e-26
1703	3.8325455815148384e-26
1704	3.8433545838130906e-26
1705	3.8542064038429487e-26
1706	3.8651023455221027e-26
1707	3.876043787302978e-26
1708	3.8870320934343183e-26
1709	3.898068641444824e-26
1710	3.909154822290948e-26
1711	3.9202920058289976e-26
1712	3.931481653639277e-26
1713	3.9427252065765086e-26
1714	3.9540241195684823e-26
1715	3.965379861780788e-26
1716	3.976793882171595e-26
1717	3.9882677221192916e-26
1718	3.99980290320644e-26
1719	4.011400961969898e-26
1720	4.0230634500839285e-26
1721	4.034913100011064e-26
1722	4.0468292422908105e-26
1723	4.0588116397186765e-26
1724	4.0708600486476745e-26
1725	4.0829742188964385e-26
1726	4.0951538559319593e-26
1727	4.107398743334546e-26
1728	4.119708620224659e-26
1729	4.1320832188402494e-26
1730	4.1445222644413433e-26
1731	4.1570254358049764e-26
1732	4.169592493156566e-26
1733	4.182223150129265e-26
1734	4.1949171130176645e-26
1735	4.2076740806786776e-26
1736	4.2204937032459933e-26
1737	4.2333757158286216e-26
1738	4.246319804701731e-26
1739	4.259325648329224e-26
1740	4.272392917260725e-26
1741	4.2854684974866164e-26
1742	4.29860529463473e-26
1743	4.311803768785423e-26
1744	4.3250643818436934e-26
1745	4.338387597554204e-26
1746	4.351773836482237e-26
1747	4.365223622330086e-26
1748	4.3787374357538994e-26
1749	4.3923157593456754e-26
1750	4.405959077649268e-26
1751	4.419667830057894e-26
1752	4.4334425639022804e-26
1753	4.447283781504588e-26
1754	4.461191987241503e-26
1755	4.475167687561415e-26
1756	4.489211341681593e-26
1757	4.503323521827691e-26
1758	4.517504753145846e-26
1759	4.531755562963531e-26
1760	4.546076480807861e-26
1761	4.5604990586934796e-26
1762	4.5749925566305683e-26
1763	4.5895570504729716e-26
1764	4.604192612213037e-26
1765	4.6188993099230854e-26
1766	4.6336771535891313e-26
1767	4.648526270820306e-26
1768	4.663446731152433e-26
1769	4.6784386000050997e-26
1770	4.693501938619842e-26
1771	4.708636747288583e-26
1772	4.723843149511439e-26
1773	4.7391212078537855e-26
1774	4.754470980496298e-26
1775	4.769892521169704e-26
1776	4.785385819837645e-26
1777	4.800950995108079e-26
1778	4.816588101838028e-26
1779	4.832297190216562e-26
1780	4.8480783056960176e-26
1781	4.8638696252776504e-26
1782	4.8797335806040564e-26
1783	4.8956711602149414e-26
1784	4.911683360382013e-26
1785	4.927771185195782e-26
1786	4.9439355817383887e-26
1787	4.9601776510509677e-26
1788	4.9764984375130033e-26
1789	4.992898993740155e-26
1790	5.009380380678646e-26
1791	5.025943598828696e-26
1792	5.0425898120727665e-26
1793	5.0593201242223744e-26
1794	5.076135647872774e-26
1795	5.093037504505587e-26
1796	5.1100267524270734e-26
1797	5.1271046213015137e-26
1798	5.1442722780217876e-26
1799	5.161530898858417e-26
1800	5.178881669571087e-26
1801	5.19627837502384e-26
1802	5.213770038647044e-26
1803	5.231358620432992e-26
1804	5.249046100480894e-26
1805	5.26683447925953e-26
1806	5.284725773878197e-26
1807	5.30272203134109e-26
1808	5.320825315857133e-26
1809	5.339037713111236e-26
1810	5.357361330553074e-26
1811	5.375798099445577e-26
1812	5.394350419136336e-26
1813	5.413020513947815e-26
1814	5.431810631368763e-26
1815	5.450723042374763e-26
1816	5.469760035999844e-26
1817	5.488923938361705e-26
1818	5.508217094327842e-26
1819	5.527641873602937e-26
1820	5.547200671080485e-26
1821	5.567177572696741e-26
1822	5.587291201554274e-26
1823	5.607539765629762e-26
1824	5.627921436371658e-26
1825	5.6484343480982e-26
1826	5.669076506901947e-26
1827	5.689846083960508e-26
1828	5.710741121307637e-26
1829	5.731759621513134e-26
1830	5.752899547068347e-26
1831	5.774158722965721e-26
1832	5.795535150498406e-26
1833	5.817026692546763e-26
1834	5.838631169540682e-26
1835	5.860346358833755e-26
1836	5.8821698496182e-26
1837	5.904099511492701e-26
1838	5.926133025124421e-26
1839	5.948268025744951e-26
1840	5.970502102514707e-26
1841	5.992513319216623e-26
1842	6.014621046260737e-26
1843	6.036827613238283e-26
1844	6.059135375478899e-26
1845	6.081546714369859e-26
1846	6.104063799307463e-26
1847	6.12668936229843e-26
1848	6.149425924803956e-26
1849	6.172276035950238e-26
1850	6.195242272885442e-26
1851	6.218327175016016e-26
1852	6.241533459168661e-26
1853	6.264863805401605e-26
1854	6.288320923376483e-26
1855	6.311907552756144e-26
1856	6.335626323468007e-26
1857	6.35948021131107e-26
1858	6.383472083652162e-26
1859	6.407604839693797e-26
1860	6.431881410917196e-26
1861	6.45628739473722e-26
1862	6.480843316487451e-26
1863	6.50555250725845e-26
1864	6.530418336598395e-26
1865	6.555444213071793e-26
1866	6.580633432903883e-26
1867	6.605989674015153e-26
1868	6.631516503690513e-26
1869	6.657217530767096e-26
1870	6.683096406257548e-26
1871	6.709156663091688e-26
1872	6.735402239335871e-26
1873	6.761836956861193e-26
1874	6.788464682537486e-26
1875	6.815289328927894e-26
1876	6.842314684479381e-26
1877	6.869544968058383e-26
1878	6.896984276509347e-26
1879	6.924636755511825e-26
1880	6.952506600353708e-26
1881	6.981033829366411e-26
1882	7.009784060253988e-26
1883	7.038755033303697e-26
1884	7.067944430288622e-26
1885	7.097349873341506e-26
1886	7.126968731804398e-26
1887	7.156798744661336e-26
1888	7.186837396615238e-26
1889	7.217082108411536e-26
1890	7.247530235671967e-26
1891	7.278178863603371e-26
1892	7.309025468678185e-26
1893	7.340067255455875e-26
1894	7.371301358919486e-26
1895	7.40272484326964e-26
1896	7.434334482777199e-26
1897	7.466127468288567e-26
1898	7.498100699216442e-26
1899	7.530250999605257e-26
1900	7.562575116886333e-26
1901	7.594578055607464e-26
1902	7.626751269504199e-26
1903	7.659098838898316e-26
1904	7.691624893931199e-26
1905	7.724333615267228e-26
1906	7.757228986280119e-26
1907	7.790315600915273e-26
1908	7.823597858360957e-26
1909	7.857080211662737e-26
1910	7.890767168515911e-26
1911	7.924663031258525e-26
1912	7.958772744710875e-26
1913	7.993101051119048e-26
1914	8.027652751109028e-26
1915	8.062432704577942e-26
1916	8.097445552637465e-26
1917	8.13269662448777e-26
1918	8.168191033630606e-26
1919	8.203933957018467e-26
1920	8.239930636056095e-26
1921	8.276368470869875e-26
1922	8.313069717012118e-26
1923	8.350037102921425e-26
1924	8.387273375363312e-26
1925	8.424781299628048e-26
1926	8.462563342036351e-26
1927	8.500622701793827e-26
1928	8.538962280999634e-26
1929	8.57758500158817e-26
1930	8.616493805545194e-26
1931	8.65569131550047e-26
1932	8.695180937795215e-26
1933	8.734965761454931e-26
1934	8.775048896989436e-26
1935	8.815433476628796e-26
1936	8.856122291888545e-26
1937	8.897118971473612e-26
1938	8.938426805607565e-26
1939	8.980049107801496e-26
1940	9.021989215112022e-26
1941	9.064384667866842e-26
1942	9.1071040262002e-26
1943	9.150148739580396e-26
1944	9.193520243026705e-26
1945	9.237219956640969e-26
1946	9.281248865998464e-26
1947	9.325608882578992e-26
1948	9.370301484488266e-26
1949	9.415328133668748e-26
1950	9.460690275389169e-26
1951	9.506388902590925e-26
1952	9.552425968206463e-26
1953	9.598802974035022e-26
1954	9.645521403823597e-26
1955	9.692582722710432e-26
1956	9.739987879831342e-26
1957	9.787738920879861e-26
1958	9.8358373770104e-26
1959	9.884284759320524e-26
1960	9.933082558244801e-26
1961	9.982016854774633e-26
1962	1.0031305685048864e-25
1963	1.0080953889632908e-25
1964	1.013096635351644e-25
1965	1.018134800671907e-25
1966	1.023210326849962e-25
1967	1.0283237854544492e-25
1968	1.033475697405771e-25
1969	1.0386665884831863e-25
1970	1.0438969893923242e-25
1971	1.0491673761805457e-25
1972	1.054478363987756e-25
1973	1.0598305137655014e-25
1974	1.0652243917860612e-25
1975	1.0706605697177194e-25
1976	1.0761395605433137e-25
1977	1.0816620269405283e-25
1978	1.0872285734195997e-25
1979	1.0928398103245065e-25
1980	1.098496353916914e-25
1981	1.104190986817021e-25
1982	1.109932228837036e-25
1983	1.115720850951633e-25
1984	1.1215576330833402e-25
1985	1.1274433642492516e-25
1986	1.1333787681576827e-25
1987	1.139364745401881e-25
1988	1.1454021320121763e-25
1989	1.1514917738806007e-25
1990	1.1576345269256894e-25
1991	1.1638311758146093e-25
1992	1.1700826985462142e-25
1993	1.1763900027051826e-25
1994	1.1827540067643168e-25
1995	1.1891756402697302e-25
1996	1.1956557558875649e-25
1997	1.2021954157376595e-25
1998	1.2087956059962044e-25
1999	1.215457324879619e-25
2000	1.2221815828527552e-25
2001	1.2290347302381816e-25
2002	1.235952251659079e-25
2003	1.2429342167974144e-25
2004	1.2499806857274765e-25
2005	1.257091708628939e-25
2006	1.2642672186314087e-25
2007	1.271507378396248e-25
2008	1.2788122336522491e-25
2009	1.2861818192732477e-25
2010	1.293616158964738e-25
2011	1.3011151546252782e-25
2012	1.3086789441102768e-25
2013	1.3163075435713137e-25
2014	1.324000956933821e-25
2015	1.331759175554545e-25
2016	1.339582056395969e-25
2017	1.3474697159688547e-25
2018	1.3554221365224955e-25
2019	1.3634392865879702e-25
2020	1.3715211206037355e-25
2021	1.3795557108918673e-25
2022	1.3876552284068395e-25
2023	1.3958213300502715e-25
2024	1.404055698771574e-25
2025	1.4123600440673918e-25
2026	1.420735958420131e-25
2027	1.4291853854836233e-25
2028	1.4377101539692935e-25
2029	1.4463121216197194e-25
2030	1.4549931757873861e-25
2031	1.463755076449596e-25
2032	1.4725999682986884e-25
2033	1.481529871009309e-25
2034	1.4905468367290532e-25
2035	1.4996529507485788e-25
2036	1.5088501561313317e-25
2037	1.5181408258576435e-25
2038	1.5275271933979556e-25
2039	1.5370115286763404e-25
2040	1.5465961388462197e-25
2041	1.5564231924799225e-25
2042	1.5663549751833395e-25
2043	1.5763918092510575e-25
2044	1.5865340023466565e-25
2045	1.596781846957928e-25
2046	1.6071354006516216e-25
2047	1.6175951968227721e-25
2048	1.6281615345509937e-25
2049	1.6388346960290003e-25
2050	1.649614945958e-25
2051	1.6605023078725078e-25
2052	1.6714972873547706e-25
2053	1.6826001493804456e-25
2054	1.6938111394953021e-25
2055	1.7051304831430942e-25
2056	1.716558136411957e-25
2057	1.72809459193975e-25
2058	1.7397400736756179e-25
2059	1.7514947833265924e-25
2060	1.7633588996103984e-25
2061	1.775160001818612e-25
2062	1.7870711037390484e-25
2063	1.799095025521013e-25
2064	1.811234635039477e-25
2065	1.8234928489041626e-25
2066	1.8358723308869045e-25
2067	1.8483764749951606e-25
2068	1.8610084271092045e-25
2069	1.8737713870617527e-25
2070	1.886668609822787e-25
2071	1.8997030711400976e-25
2072	1.9128785577382589e-25
2073	1.9261985825489522e-25
2074	1.9396667197327612e-25
2075	1.953286606069815e-25
2076	1.9670615731536764e-25
2077	1.9809958469659945e-25
2078	1.9950933545588148e-25
2079	2.0093580927146942e-25
2080	2.023794129578689e-25
2081	2.0386087528587148e-25
2082	2.0536030652608775e-25
2083	2.068778341199879e-25
2084	2.084135841373193e-25
2085	2.099676811903047e-25
2086	2.115402027282286e-25
2087	2.1313132693726445e-25
2088	2.147411851013007e-25
2089	2.1636990682803068e-25
2090	2.180176199510287e-25
2091	2.196843996121272e-25
2092	2.2137043300947216e-25
2093	2.2307585494940015e-25
2094	2.248007982153546e-25
2095	2.2654539345611655e-25
2096	2.283097123799856e-25
2097	2.3009395153611846e-25
2098	2.3189824887620393e-25
2099	2.337227399334888e-25
2100	2.3556755769517466e-25
2101	2.374093189610354e-25
2102	2.3927166001411125e-25
2103	2.411550817787971e-25
2104	2.430600939343986e-25
2105	2.4498721511469832e-25
2106	2.4693690196403792e-25
2107	2.4890978014953076e-25
2108	2.5090641452303194e-25
2109	2.5292738000862733e-25
2110	2.549732618401643e-25
2111	2.570445763039464e-25
2112	2.59142028870916e-25
2113	2.6126625743093897e-25
2114	2.634179115038597e-25
2115	2.655976525223419e-25
2116	2.6780606465670833e-25
2117	2.700439452969076e-25
2118	2.7231201617390246e-25
2119	2.7461101249604778e-25
2120	2.769416832861727e-25
2121	2.7933414911891107e-25
2122	2.817599226219554e-25
2123	2.8421937012931406e-25
2124	2.8671285767364786e-25
2125	2.8924075083681764e-25
2126	2.9180330053673266e-25
2127	2.9440101272232833e-25
2128	2.9703427974495053e-25
2129	2.997034933195294e-25
2130	3.0240904434828293e-25
2131	3.0515119332586724e-25
2132	3.0793048976510377e-25
2133	3.1074735401784417e-25
2134	3.1360220540072767e-25
2135	3.1649546198736303e-25
2136	3.1942739314514353e-25
2137	3.2239859672999734e-25
2138	3.254095233466158e-25
2139	3.2846062208965918e-25
2140	3.3155234029886005e-25
2141	3.346456844672782e-25
2142	3.3778042273089333e-25
2143	3.4095764170300196e-25
2144	3.4417844921151623e-25
2145	3.474439748395685e-25
2146	3.507551783459221e-25
2147	3.5411347318527772e-25
2148	3.575201067291988e-25
2149	3.609763513457469e-25
2150	3.6448350506003877e-25
2151	3.6804267555189588e-25
2152	3.7165548332528142e-25
2153	3.7532336296987185e-25
2154	3.7904777864720973e-25
2155	3.8283022489854595e-25
2156	3.8667197349145304e-25
2157	3.9057489759595953e-25
2158	3.945406530091348e-25
2159	3.9857093069322086e-25
2160	4.026674577661288e-25
2161	4.0687892913553987e-25
2162	4.1116056830049548e-25
2163	4.155135675468502e-25
2164	4.199391300415987e-25
2165	4.244384697512671e-25
2166	4.290124764407952e-25
2167	4.336628008317293e-25
2168	4.383907745816946e-25
2169	4.431977415478936e-25
2170	4.480850576789815e-25
2171	4.5305370178240035e-25
2172	4.581055361438641e-25
2173	4.6324205210741295e-25
2174	4.684647547658459e-25
2175	4.7377516282066835e-25
2176	4.791743567278414e-25
2177	4.846644418931702e-25
2178	4.902470929401207e-25
2179	4.959240000626837e-25
2180	5.016968688467146e-25
2181	5.075143911876759e-25
2182	5.134310148221695e-25
2183	5.1944943035377055e-25
2184	5.25572384795038e-25
2185	5.318026830718048e-25
2186	5.381425715292868e-25
2187	5.445957414679514e-25
2188	5.511653402735405e-25
2189	5.578545837707469e-25
2190	5.646667581179209e-25
2191	5.716044958711789e-25
2192	5.78672128886841e-25
2193	5.8587335354329245e-25
2194	5.932119497084632e-25
2195	6.006917831357078e-25
2196	6.083159524100759e-25
2197	6.160895617133986e-25
2198	6.240169706271919e-25
2199	6.321026411582323e-25
2200	6.403511407818678e-25
2201	6.488262708429778e-25
2202	6.574746288827581e-25
2203	6.6630046321634745e-25
2204	6.7530809833379785e-25
2205	6.8450193616446345e-25
2206	6.938852561279911e-25
2207	7.0346410397467e-25
2208	7.1324343304018655e-25
2209	7.23228288853826e-25
2210	7.334238107161724e-25
2211	7.438338027821156e-25
2212	7.544653641161885e-25
2213	7.65324296561335e-25
2214	7.764165143046336e-25
2215	7.87748045870964e-25
2216	7.993233273248289e-25
2217	8.111507317085883e-25
2218	8.232370876556612e-25
2219	8.355893617010492e-25
2220	8.482146608340259e-25
2221	8.61046947773455e-25
2222	8.74166277392159e-25
2223	8.875818071414297e-25
2224	9.01302933375055e-25
2225	9.153392986726594e-25
2226	9.296983491167697e-25
2227	9.44393263234071e-25
2228	9.59435110302915e-25
2229	9.748352631501109e-25
2230	9.906054078957687e-25
2231	1.0067546195875039e-24
2232	1.023298854760736e-24
2233	1.0402515723446076e-24
2234	1.0576266201273462e-24
2235	1.0754382478349517e-24
2236	1.0936976091456317e-24
2237	1.1124241165517145e-24
2238	1.1316342353953623e-24
2239	1.1513449334931867e-24
2240	1.1715736988564277e-24
2241	1.1924240980985425e-24
2242	1.2138319888766227e-24
2243	1.2358163004474651e-24
2244	1.2583965167366645e-24
2245	1.2815926936049947e-24
2246	1.3054205195898837e-24
2247	1.3299073183152114e-24
2248	1.3550762936184243e-24
2249	1.3809513715434124e-24
2250	1.4075572240914002e-24
2251	1.4349135116751172e-24
2252	1.4630535317967936e-24
2253	1.4920059015282328e-24
2254	1.5218001882384725e-24
2255	1.5524669427746892e-24
2256	1.5840311656717642e-24
2257	1.6165334636655969e-24
2258	1.6500093389511075e-24
2259	1.6844955581616665e-24
2260	1.7200301994909116e-24
2261	1.7565387786134167e-24
2262	1.7941745739523316e-24
2263	1.83298343862796e-24
2264	1.8730130706674375e-24
2265	1.914313092720695e-24
2266	1.956928208418376e-24
2267	2.000920396237449e-24
2268	2.046347561516007e-24
2269	2.093270140108191e-24
2270	2.141751215787452e-24
2271	2.1918515057597578e-24
2272	2.2436456430261058e-24
2273	2.297207046505673e-24
2274	2.352612648428327e-24
2275	2.4099430702463748e-24
2276	2.469282890420023e-24
2277	2.5307198520317546e-24
2278	2.5943472153612152e-24
2279	2.6602631776380166e-24
2280	2.7285711415090597e-24
2281	2.79952748621518e-24
2282	2.87310045305427e-24
2283	2.9494063759425197e-24
2284	3.0285683869029703e-24
2285	3.1107168128124857e-24
2286	3.1960282089434806e-24
2287	3.284599230299058e-24
2288	3.376575337429288e-24
2289	3.472111718295538e-24
2290	3.5713739189772705e-24
2291	3.674631172471658e-24
2292	3.7819549412430564e-24
2293	3.893523305522419e-24
2294	4.009528367030688e-24
2295	4.1301772733288195e-24
2296	4.255893979057964e-24
2297	4.386667955003335e-24
2298	4.522707892929719e-24
2299	4.664242735390066e-24
2300	4.8115233737143774e-24
2301	4.964911963753012e-24
2302	5.124505062407734e-24
2303	5.290529996587559e-24
2304	5.463243763501822e-24
2305	5.64293595655503e-24
2306	5.830739454107804e-24
2307	6.026019200485482e-24
2308	6.228972402201075e-24
2309	6.439837824235992e-24
2310	6.658900764322691e-24
2311	6.8880106756685e-24
2312	7.125701457936385e-24
2313	7.37203175411447e-24
2314	7.627114919293061e-24
2315	7.891127473947925e-24
2316	8.166951233638344e-24
2317	8.451701035838933e-24
2318	8.745088809997303e-24
2319	9.04688904976057e-24
2320	9.356952906298063e-24
2321	9.679901513678941e-24
2322	1.0010306627702047e-23
2323	1.0347210235111355e-23
2324	1.0689700880804293e-23
2325	1.1036935999938096e-23
2326	1.1392945598830955e-23
2327	1.1751471708054223e-23
2328	1.2110609683226513e-23
2329	1.2468434493682794e-23
2330	1.2823032980129551e-23
2331	1.3175217298322234e-23
2332	1.3520438949937955e-23
2333	1.3856013869362822e-23
2334	1.4179091118026744e-23
2335	1.4486692048025028e-23
2336	1.477136617433145e-23
2337	1.503624098990659e-23
2338	1.5278911126822866e-23
2339	1.5496600896760763e-23
2340	1.5686199311404555e-23
2341	1.5830400244749828e-23
2342	1.5943614354150292e-23
2343	1.602526643097986e-23
2344	1.607425901306055e-23
2345	1.6088987773143773e-23
2346	1.604846906969879e-23
2347	1.5973948440875495e-23
2348	1.586728302666394e-23
2349	1.5729825333993983e-23
2350	1.5562411250378328e-23
2351	1.535144279582293e-23
2352	1.5113793824909972e-23
2353	1.4852654958297195e-23
2354	1.4570885774303297e-23
2355	1.4270983122478905e-23
2356	1.3950669719053498e-23
2357	1.361660857310641e-23
2358	1.3271696123259354e-23
2359	1.2918700245439726e-23
2360	1.2560224015325148e-23
2361	1.2199351120767983e-23
2362	1.1836690106125649e-23
2363	1.1474047767517255e-23
2364	1.111323256182729e-23
2365	1.0756024589105955e-23
2366	1.040831517976879e-23
2367	1.0066252731159493e-23
2368	9.730589793326118e-24
2369	9.402136819539259e-24
2370	9.08174136820412e-24
2371	8.773782981284641e-24
2372	8.474583627528056e-24
2373	8.184244322486473e-24
2374	7.902932823907208e-24
2375	7.63087052417528e-24
2376	7.370611420619743e-24
2377	7.119514194014854e-24
2378	6.877378021467253e-24
2379	6.644058682002982e-24
2380	6.419460669673503e-24
2381	6.2055674513673e-24
2382	5.999904621796676e-24
2383	5.80216998965267e-24
2384	5.612105111241854e-24
2385	5.429490517102612e-24
2386	5.254846789715309e-24
2387	5.0871258640268164e-24
2388	4.9260324787804e-24
2389	4.771302408216777e-24
2390	4.6226996191736405e-24
2391	4.4803752960918435e-24
2392	4.343685999389685e-24
2393	4.212377549256889e-24
2394	4.0862173070316434e-24
2395	3.9649924641434334e-24
2396	3.848687054951657e-24
2397	3.7368991032549924e-24
2398	3.629421973467159e-24
2399	3.5260638975279735e-24
2400	3.426646928273306e-24
2401	3.331175706313275e-24
2402	3.2393005174014654e-24
2403	3.150857053145758e-24
2404	3.0656914084882365e-24
2405	2.9836594189846647e-24
2406	2.9046625614605776e-24
2407	2.8285292106258385e-24
2408	2.7551312147597885e-24
2409	2.684347673441853e-24
2410	2.6160645163181992e-24
2411	2.5501871571378116e-24
2412	2.4865982635865306e-24
2413	2.4251982267033084e-24
2414	2.3658925462780778e-24
2415	2.308591557944507e-24
2416	2.2532120730309276e-24
2417	2.1996714499676207e-24
2418	2.1478921691753672e-24
2419	2.097800353736588e-24
2420	2.0493255893043628e-24
2421	2.002131666107498e-24
2422	1.956440771422488e-24
2423	1.912195320327268e-24
2424	1.8693400653749913e-24
2425	1.8278219994527124e-24
2426	1.787585382791318e-24
2427	1.7485878170340833e-24
2428	1.7107834529952056e-24
2429	1.6741281727914402e-24
2430	1.6385795229908247e-24
2431	1.604091398499002e-24
2432	1.570631282191331e-24
2433	1.5381624692270293e-24
2434	1.5066495531800885e-24
2435	1.4760583791256276e-24
2436	1.4463510360784008e-24
2437	1.4175021182902684e-24
2438	1.3894820635566169e-24
2439	1.3622622950401414e-24
2440	1.3358151877356667e-24
2441	1.3102523991151717e-24
2442	1.2854034910541349e-24
2443	1.2612427768621008e-24
2444	1.2377454626910752e-24
2445	1.2148876135735662e-24
2446	1.1926423131922136e-24
2447	1.1709921095396395e-24
2448	1.1499163286060455e-24
2449	1.1293949781933243e-24
2450	1.109408723206916e-24
2451	1.0899356359851723e-24
2452	1.0709617357022014e-24
2453	1.0524702674742938e-24
2454	1.0344450021626323e-24
2455	1.0168702181875314e-24
2456	9.997279754210006e-25
2457	9.830069612461001e-25
2458	9.666935065030977e-25
2459	9.507743511656167e-25
2460	9.352366308118386e-25
2461	9.20067904919596e-25
2462	9.052565237559302e-25
2463	8.907912343024071e-25
2464	8.766611066602154e-25
2465	8.628555237709443e-25
2466	8.493622889087977e-25
2467	8.36173770663604e-25
2468	8.232806761327444e-25
2469	8.106739680759094e-25
2470	7.983448571243817e-25
2471	7.862832275477549e-25
2472	7.744827501527333e-25
2473	7.629357056940625e-25
2474	7.516345788115357e-25
2475	7.405720520755089e-25
2476	7.29739692264137e-25
2477	7.1913221816918855e-25
2478	7.087431827380348e-25
2479	6.985663027076287e-25
2480	6.885954540188755e-25
2481	6.787528851695121e-25
2482	6.691078764681066e-25
2483	6.596559443886217e-25
2484	6.503926846306793e-25
2485	6.413137712732696e-25
2486	6.324140445881461e-25
2487	6.236904863820893e-25
2488	6.15139217622524e-25
2489	6.067564260663423e-25
2490	5.985383655583485e-25
2491	5.904805914767161e-25
2492	5.82580454060748e-25
2493	5.748345833227604e-25
2494	5.672396659549674e-25
2495	5.59792444738569e-25
2496	5.524890759654701e-25
2497	5.453272245673519e-25
2498	5.383039514097598e-25
2499	5.314163657610112e-25
2500	5.246616247873396e-25
2501	5.180960006731186e-25
2502	5.116554636166421e-25
2503	5.053366400560271e-25
2504	4.991362381403004e-25
2505	4.930510454178783e-25
2506	4.870774680251071e-25
2507	4.812130249507259e-25
2508	4.754548389985753e-25
2509	4.698001005375193e-25
2510	4.642460656475146e-25
2511	4.58789664357302e-25
2512	4.534287712634516e-25
2513	4.481609228924381e-25
2514	4.429837119213364e-25
2515	4.3789478568426915e-25
2516	4.328915134646597e-25
2517	4.279720657691011e-25
2518	4.231343252398447e-25
2519	4.183762214211252e-25
2520	4.136957295507933e-25
2521	4.090678367779318e-25
2522	4.0451455201882716e-25
2523	4.000343607624581e-25
2524	3.9562577399513287e-25
2525	3.9128732777731447e-25
2526	3.8701733913097805e-25
2527	3.8281470048609654e-25
2528	3.786780794854369e-25
2529	3.7460616563885724e-25
2530	3.7059766996997133e-25
2531	3.6665111451348805e-25
2532	3.6276551736063665e-25
2533	3.5893970279494184e-25
2534	3.551725139268966e-25
2535	3.5146281239739854e-25
2536	3.4780930035286826e-25
2537	3.4421109975453787e-25
2538	3.406671690864493e-25
2539	3.371764831253417e-25
2540	3.337380326899131e-25
2541	3.3035276790867873e-25
2542	3.2701773534074445e-25
2543	3.23731981457807e-25
2544	3.2049456803402806e-25
2545	3.173045718902083e-25
2546	3.1416094510545814e-25
2547	3.110629697254531e-25
2548	3.0800980003426746e-25
2549	3.050006035709351e-25
2550	3.020345609131242e-25
2551	2.9911075216573033e-25
2552	2.9622852613325543e-25
2553	2.9338712872168035e-25
2554	2.9058581740005506e-25
2555	2.8782386101577724e-25
2556	2.8510043524066145e-25
2557	2.8241496264231756e-25
2558	2.797667704564746e-25
2559	2.7715519600897006e-25
2560	2.7457958655806373e-25
2561	2.720416811723263e-25
2562	2.6953840613927595e-25
2563	2.6706912485150505e-25
2564	2.646332108051673e-25
2565	2.622300474219921e-25
2566	2.5985894896815035e-25
2567	2.575194175801245e-25
2568	2.552108846031794e-25
2569	2.5293279021397706e-25
2570	2.5068458326844526e-25
2571	2.484656510276362e-25
2572	2.462755475694876e-25
2573	2.4411376396076116e-25
2574	2.419797990056179e-25
2575	2.3987315911527664e-25
2576	2.377932993232757e-25
2577	2.357398149817866e-25
2578	2.3371224888930563e-25
2579	2.3171015065580287e-25
2580	2.297330765904221e-25
2581	2.277789363820088e-25
2582	2.2584901759851704e-25
2583	2.2394293219102952e-25
2584	2.2206029734684336e-25
2585	2.202007354161495e-25
2586	2.1836382668836092e-25
2587	2.165492629763161e-25
2588	2.1475669317625713e-25
2589	2.1298577083378646e-25
2590	2.1123615408000946e-25
2591	2.0950746338863395e-25
2592	2.0779941896145796e-25
2593	2.0611170259283272e-25
2594	2.0444400021357777e-25
2595	2.027960018352383e-25
2596	2.011673637021783e-25
2597	1.9955783138332877e-25
2598	1.9796711602175906e-25
2599	1.9639493244778072e-25
2600	1.9484099913017773e-25
2601	1.9330457545010784e-25
2602	1.9178587135937042e-25
2603	1.9028463021437162e-25
2604	1.8880059847738773e-25
2605	1.8733352567917274e-25
2606	1.85883134770748e-25
2607	1.8444921856451028e-25
2608	1.8303154280365253e-25
2609	1.8162987601946088e-25
2610	1.8024398949828167e-25
2611	1.788736296417325e-25
2612	1.7751860787809191e-25
2613	1.7617871030551546e-25
2614	1.748537255252198e-25
2615	1.735434446123185e-25
2616	1.7224763803610708e-25
2617	1.709661307280855e-25
2618	1.696987266438591e-25
2619	1.6844523199780657e-25
2620	1.6720545523712578e-25
2621	1.6598023514516221e-25
2622	1.6476833131550507e-25
2623	1.6356954908150058e-25
2624	1.6238369624545426e-25
2625	1.6121058304400994e-25
2626	1.6005000282910418e-25
2627	1.589017948567508e-25
2628	1.5776578117943235e-25
2629	1.5664178606915303e-25
2630	1.555296359868419e-25
2631	1.544291421797608e-25
2632	1.533401572418672e-25
2633	1.5226251827116621e-25
2634	1.511960643644747e-25
2635	1.5014063659032968e-25
2636	1.490960623284026e-25
2637	1.4806220616809574e-25
2638	1.4703891875998783e-25
2639	1.4602605255795567e-25
2640	1.450234617951363e-25
2641	1.4403115515298968e-25
2642	1.4304883660618532e-25
2643	1.420763666881998e-25
2644	1.4111360762577614e-25
2645	1.4016042331597137e-25
2646	1.3921666654727595e-25
2647	1.3828222052604401e-25
2648	1.3735695714950648e-25
2649	1.364407498461826e-25
2650	1.355334735554735e-25
2651	1.3463499332912871e-25
2652	1.3374520137120284e-25
2653	1.32863979821278e-25
2654	1.319912122066332e-25
2655	1.3112678342405802e-25
2656	1.3027056894592771e-25
2657	1.294224698991132e-25
2658	1.2858237782271088e-25
2659	1.277501855136284e-25
2660	1.2692578701037941e-25
2661	1.2610785828711921e-25
2662	1.2529755081437245e-25
2663	1.2449478198725965e-25
2664	1.2369946990493751e-25
2665	1.2291153336630698e-25
2666	1.221308831078679e-25
2667	1.2135745032141504e-25
2668	1.2059115802569526e-25
2669	1.198319298885983e-25
2670	1.190796902232162e-25
2671	1.183343560997734e-25
2672	1.1759586301749152e-25
2673	1.1686413913415501e-25
2674	1.1613911320727662e-25
2675	1.1542071459046419e-25
2676	1.14708866040912e-25
2677	1.1400350712673233e-25
2678	1.1330457073079657e-25
2679	1.1261199029082077e-25
2680	1.1192569979601128e-25
2681	1.1124717464087518e-25
2682	1.1057476932901771e-25
2683	1.0990839878393482e-25
2684	1.0924797897240668e-25
2685	1.0859342688965686e-25
2686	1.0794465458766079e-25
2687	1.0730158855937565e-25
2688	1.0666415026071183e-25
2689	1.060322620979209e-25
2690	1.054058474143004e-25
2691	1.0478482508450538e-25
2692	1.041691270616778e-25
2693	1.0355868074639266e-25
2694	1.0295341440630825e-25
2695	1.0235325716424138e-25
2696	1.0175813368163995e-25
2697	1.0116798142065357e-25
2698	1.005827333024555e-25
2699	1.0000232303918981e-25
2700	9.942668512328049e-26
2701	9.885396746303529e-26
2702	9.828594119916616e-26
2703	9.772257003514386e-26
2704	9.71638178188913e-26
2705	9.6609648545055e-26
2706	9.606002233014067e-26
2707	9.551490852718004e-26
2708	9.497427257262639e-26
2709	9.443808004396349e-26
2710	9.390629666171183e-26
2711	9.337888385690634e-26
2712	9.28558132116672e-26
2713	9.233705197608048e-26
2714	9.182256753542386e-26
2715	9.131232741196996e-26
2716	9.080629605600313e-26
2717	9.0304445301503e-26
2718	8.9806743880549e-26
2719	8.931316065786982e-26
2720	8.882366463242394e-26
2721	8.833944866402497e-26
2722	8.78592278055154e-26
2723	8.738295448894961e-26
2724	8.69105816531284e-26
2725	8.644206273738823e-26
2726	8.59773485648878e-26
2727	8.551639746402908e-26
2728	8.505916510400041e-26
2729	8.460560762044441e-26
2730	8.415568160981692e-26
2731	8.37093412925495e-26
2732	8.326654772542357e-26
2733	8.282725955039252e-26
2734	8.239143583934742e-26
2735	8.195903608898552e-26
2736	8.153001762106596e-26
2737	8.110434402482856e-26
2738	8.068197667939162e-26
2739	8.026287736062416e-26
2740	7.984700823647289e-26
2741	7.943431883301862e-26
2742	7.902478601068927e-26
2743	7.861837384479491e-26
2744	7.8215046773864e-26
2745	7.781476959544482e-26
2746	7.741750525772548e-26
2747	7.702322203142693e-26
2748	7.663188630880144e-26
2749	7.624346481804475e-26
2750	7.585792461946481e-26
2751	7.547523102621118e-26
2752	7.509535435726186e-26
2753	7.471826315747446e-26
2754	7.434392628262475e-26
2755	7.397231289590885e-26
2756	7.36033905258713e-26
2757	7.323713137403744e-26
2758	7.287350598243068e-26
2759	7.251248518106385e-26
2760	7.215404008474411e-26
2761	7.179790264362416e-26
2762	7.144429026316213e-26
2763	7.109317879416418e-26
2764	7.074454428809865e-26
2765	7.03983629953469e-26
2766	7.00546096925719e-26
2767	6.971326312033306e-26
2768	6.937430052672142e-26
2769	6.903769934689209e-26
2770	6.87034372014526e-26
2771	6.837149034887764e-26
2772	6.804183871656653e-26
2773	6.771446085257018e-26
2774	6.738933547949292e-26
2775	6.706644149300576e-26
2776	6.67457565190451e-26
2777	6.642726160423197e-26
2778	6.611093650954275e-26
2779	6.579676115895601e-26
2780	6.548471563808028e-26
2781	6.517434590749831e-26
2782	6.486607743431298e-26
2783	6.455989742352814e-26
2784	6.425579311664096e-26
2785	6.395375179233649e-26
2786	6.365375946852442e-26
2787	6.33558051302685e-26
2788	6.305987649159317e-26
2789	6.27659613024993e-26
2790	6.247404734959759e-26
2791	6.218412132940869e-26
2792	6.189617251850187e-26
2793	6.161018909458508e-26
2794	6.13261592710635e-26
2795	6.104407129761448e-26
2796	6.076391236906979e-26
2797	6.048567217943023e-26
2798	6.020933935938258e-26
2799	5.993490257488983e-26
2800	5.966235052771329e-26
2801	5.93922731732465e-26
2802	5.91240440424006e-26
2803	5.88576433910672e-26
2804	5.859305166419494e-26
2805	5.833024949369586e-26
2806	5.806921675882972e-26
2807	5.780993563584257e-26
2808	5.755238753629528e-26
2809	5.729655404800211e-26
2810	5.704241693310208e-26
2811	5.678995723430594e-26
2812	5.653915817590157e-26
2813	5.629000225150032e-26
2814	5.604247211911738e-26
2815	5.57965505993947e-26
2816	5.555221984858605e-26
2817	5.530946404293379e-26
2818	5.506826668396149e-26
2819	5.482861142668706e-26
2820	5.459048207798433e-26
2821	5.435368451882641e-26
2822	5.411838526790018e-26
2823	5.388457136582577e-26
2824	5.365222995313343e-26
2825	5.342134826943045e-26
2826	5.319191292637305e-26
2827	5.296391227047929e-26
2828	5.273733401271748e-26
2829	5.251216595792146e-26
2830	5.228839600401559e-26
2831	5.206601146036684e-26
2832	5.184500126311407e-26
2833	5.1625353752771514e-26
2834	5.140705735809585e-26
2835	5.1190100595365e-26
2836	5.0974471428887084e-26
2837	5.07601593493217e-26
2838	5.054715328878012e-26
2839	5.033544226238204e-26
2840	5.0125015367583353e-26
2841	4.991581973232451e-26
2842	4.9707887774671233e-26
2843	4.950120959087956e-26
2844	4.9295775345557463e-26
2845	4.909157527118524e-26
2846	4.8888599079039005e-26
2847	4.868683787439602e-26
2848	4.8486282235696294e-26
2849	4.828692280582896e-26
2850	4.8088750291684194e-26
2851	4.7891755015637135e-26
2852	4.769592837340095e-26
2853	4.750126137174352e-26
2854	4.7307745078507966e-26
2855	4.711537062219114e-26
2856	4.6924128604011666e-26
2857	4.673401100959178e-26
2858	4.6545009291837996e-26
2859	4.635711496114108e-26
2860	4.6170319584983434e-26
2861	4.5984602952961244e-26
2862	4.579996894903143e-26
2863	4.561640958357664e-26
2864	4.543391691883148e-26
2865	4.525248306855074e-26
2866	4.5072099750741227e-26
2867	4.4892759741894477e-26
2868	4.471445541864177e-26
2869	4.45371792066918e-26
2870	4.4360923580519446e-26
2871	4.418568066071158e-26
2872	4.4011443523075936e-26
2873	4.3838204885826154e-26
2874	4.3665957513699114e-26
2875	4.34946942176615e-26
2876	4.3324407447606e-26
2877	4.315509061665635e-26
2878	4.298673677318085e-26
2879	4.2819339009603423e-26
2880	4.265289046212783e-26
2881	4.248737757468445e-26
2882	4.232280054083001e-26
2883	4.21591528093112e-26
2884	4.199642786927563e-26
2885	4.183461925003146e-26
2886	4.167372017155228e-26
2887	4.151372468084959e-26
2888	4.135462651250095e-26
2889	4.119641943943476e-26
2890	4.1039097272703817e-26
2891	4.0882653533108524e-26
2892	4.0727082518889466e-26
2893	4.0572378235139313e-26
2894	4.041853472337718e-26
2895	4.026554606133523e-26
2896	4.011340605226765e-26
2897	3.9962109235131454e-26
2898	3.981164987168413e-26
2899	3.966202225829735e-26
2900	3.951322072575572e-26
2901	3.936506805120763e-26
2902	3.921773409134826e-26
2903	3.90712158712196e-26
2904	3.892551041259919e-26
2905	3.8780614734300746e-26
2906	3.86365255755239e-26
2907	3.8493240297396233e-26
2908	3.8350755979983187e-26
2909	3.82090697008747e-26
2910	3.8068178535467077e-26
2911	3.79280792953751e-26
2912	3.7788769380867887e-26
2913	3.765024592707515e-26
2914	3.751250606738988e-26
2915	3.73755469337326e-26
2916	3.723936540906328e-26
2917	3.710395893384899e-26
2918	3.6969324698323473e-26
2919	3.683545989167571e-26
2920	3.67023617022977e-26
2921	3.6570671688642916e-26
2922	3.643972862182555e-26
2923	3.630952025638695e-26
2924	3.6180034477250197e-26
2925	3.6051259298192445e-26
2926	3.592318263949096e-26
2927	3.5795793045114717e-26
2928	3.566907896106201e-26
2929	3.5543028955822254e-26
2930	3.541763171897817e-26
2931	3.529287584592037e-26
2932	3.51687505325692e-26
2933	3.5045244876490124e-26
2934	3.4922348090494915e-26
2935	3.4800049501362394e-26
2936	3.467833835232094e-26
2937	3.4557204440447856e-26
2938	3.443663747546473e-26
2939	3.431662727571366e-26
2940	3.4197163766987374e-26
2941	3.407750859080154e-26
2942	3.3958396096060963e-26
2943	3.3839827305150854e-26
2944	3.3721803199612487e-26
2945	3.3604324720762526e-26
2946	3.3487392589147906e-26
2947	3.337100789465012e-26
2948	3.32551715063335e-26
2949	3.313988425504153e-26
2950	3.302514693398946e-26
2951	3.291096013183488e-26
2952	3.279732477835867e-26
2953	3.2684241598782565e-26
2954	3.257171128263082e-26
2955	3.2459734484296684e-26
2956	3.23483116767504e-26
2957	3.223744362995384e-26
2958	3.2127130932541553e-26
2959	3.2017374139895436e-26
2960	3.1908173774686505e-26
2961	3.1799688204088817e-26
2962	3.169175666493664e-26
2963	3.1584377299405914e-26
2964	3.147754824885124e-26
2965	3.1371267653946397e-26
2966	3.126553352333511e-26
2967	3.1160344161618456e-26
2968	3.105569774074895e-26
2969	3.0951592432246486e-26
2970	3.084802640733072e-26
2971	3.074499770258629e-26
2972	3.064250465762503e-26
2973	3.0540545476776477e-26
2974	3.043911836428158e-26
2975	3.033822152441724e-26
2976	3.023785302668466e-26
2977	3.013801124498632e-26
2978	3.0038694417792033e-26
2979	2.993990078379127e-26
2980	2.984162858201082e-26
2981	2.974387592657286e-26
2982	2.964664121469804e-26
2983	2.9549922718103293e-26
2984	2.9453718709022703e-26
2985	2.9358027460317975e-26
2986	2.9262847125240887e-26
2987	2.9168176129121025e-26
2988	2.9074012777106894e-26
2989	2.898035537514225e-26
2990	2.888720223007029e-26
2991	2.879455153958325e-26
2992	2.87024017507321e-26
2993	2.861075120090773e-26
2994	2.851959822856776e-26
2995	2.842894117333489e-26
2996	2.8338778376093434e-26
2997	2.824910817908401e-26
2998	2.815992892599681e-26
2999	2.807123896206321e-26
3000	2.7983036634145584e-26
